Measurement of antiproton production from antihyperon decays in pHe collisions at $\sqrt{s_{NN}}=110$ GeV

The interpretation of cosmic antiproton flux measurements from space-borne experiments is currently limited by the knowledge of the antiproton production cross-section in collisions between primary cosmic rays and the interstellar medium. Using collisions of protons with an energy of 6.5 TeV incident on helium nuclei at rest in the proximity of the interaction region of the LHCb experiment, the ratio of antiprotons originating from antihyperon decays to prompt production is measured for antiproton momenta between 12 and 110 GeV/c. The dominant antihyperon contribution, namely $\bar{\Lambda} \to \bar{p} \pi^+$ decays from promptly produced $\bar{\Lambda}$ particles, is also exclusively measured. The results complement the measurement of prompt antiproton production obtained from the same data sample. At the energy scale of this measurement, the antihyperon contributions to antiproton production are observed to be significantly larger than predictions of commonly used hadronic production models.

==> figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: Canvas_Fig1/Report_DATA_Fit__211223
//=========  (Mon May 16 11:24:20 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig1 = new TCanvas("Canvas_Fig1", "Report_DATA_Fit__211223",0,0,970,600);
   gStyle->SetOptTitle(0);
   Canvas_Fig1->SetHighLightColor(2);
   Canvas_Fig1->Range(1092.123,-0.565308,1134.099,4.947077);
   Canvas_Fig1->SetFillColor(0);
   Canvas_Fig1->SetBorderMode(0);
   Canvas_Fig1->SetBorderSize(2);
   Canvas_Fig1->SetLogy();
   Canvas_Fig1->SetTickx(1);
   Canvas_Fig1->SetTicky(1);
   Canvas_Fig1->SetLeftMargin(0.14);
   Canvas_Fig1->SetRightMargin(0.05);
   Canvas_Fig1->SetTopMargin(0.05);
   Canvas_Fig1->SetBottomMargin(0.2);
   Canvas_Fig1->SetFrameLineWidth(2);
   Canvas_Fig1->SetFrameBorderMode(0);
   Canvas_Fig1->SetFrameLineWidth(2);
   Canvas_Fig1->SetFrameBorderMode(0);
   
   TH1D *frame_d7d8450__143 = new TH1D("frame_d7d8450__143"," ",100,1098,1132);
   frame_d7d8450__143->SetBinContent(1,3902.815);
   frame_d7d8450__143->SetMinimum(3.44484);
   frame_d7d8450__143->SetMaximum(46930.77);
   frame_d7d8450__143->SetEntries(1);
   frame_d7d8450__143->SetDirectory(0);
   frame_d7d8450__143->SetStats(0);
   frame_d7d8450__143->SetLineWidth(2);
   frame_d7d8450__143->SetMarkerStyle(20);
   frame_d7d8450__143->GetXaxis()->SetTitle("m(#it{#bar{p}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_d7d8450__143->GetXaxis()->SetNdivisions(505);
   frame_d7d8450__143->GetXaxis()->SetLabelFont(132);
   frame_d7d8450__143->GetXaxis()->SetLabelOffset(0.01);
   frame_d7d8450__143->GetXaxis()->SetLabelSize(0.06);
   frame_d7d8450__143->GetXaxis()->SetTitleSize(0.072);
   frame_d7d8450__143->GetXaxis()->SetTitleOffset(0.95);
   frame_d7d8450__143->GetXaxis()->SetTitleFont(132);
   frame_d7d8450__143->GetYaxis()->SetTitle("Candidates per 0.34 MeV/#it{c}^{2}");
   frame_d7d8450__143->GetYaxis()->SetLabelFont(132);
   frame_d7d8450__143->GetYaxis()->SetLabelOffset(0.01);
   frame_d7d8450__143->GetYaxis()->SetLabelSize(0.06);
   frame_d7d8450__143->GetYaxis()->SetTitleSize(0.072);
   frame_d7d8450__143->GetYaxis()->SetTitleOffset(0.95);
   frame_d7d8450__143->GetYaxis()->SetTitleFont(132);
   frame_d7d8450__143->GetZaxis()->SetLabelFont(132);
   frame_d7d8450__143->GetZaxis()->SetLabelSize(0.06);
   frame_d7d8450__143->GetZaxis()->SetTitleSize(0.072);
   frame_d7d8450__143->GetZaxis()->SetTitleOffset(1.2);
   frame_d7d8450__143->GetZaxis()->SetTitleFont(132);
   frame_d7d8450__143->Draw("FUNC");
   
   Double_t Data_fx3022[150] = {
   1098.113,
   1098.34,
   1098.567,
   1098.793,
   1099.02,
   1099.247,
   1099.473,
   1099.7,
   1099.927,
   1100.153,
   1100.38,
   1100.607,
   1100.833,
   1101.06,
   1101.287,
   1101.513,
   1101.74,
   1101.967,
   1102.193,
   1102.42,
   1102.647,
   1102.873,
   1103.1,
   1103.327,
   1103.553,
   1103.78,
   1104.007,
   1104.233,
   1104.46,
   1104.687,
   1104.913,
   1105.14,
   1105.367,
   1105.593,
   1105.82,
   1106.047,
   1106.273,
   1106.5,
   1106.727,
   1106.953,
   1107.18,
   1107.407,
   1107.633,
   1107.86,
   1108.087,
   1108.313,
   1108.54,
   1108.767,
   1108.993,
   1109.22,
   1109.447,
   1109.673,
   1109.9,
   1110.127,
   1110.353,
   1110.58,
   1110.807,
   1111.033,
   1111.26,
   1111.487,
   1111.713,
   1111.94,
   1112.167,
   1112.393,
   1112.62,
   1112.847,
   1113.073,
   1113.3,
   1113.527,
   1113.753,
   1113.98,
   1114.207,
   1114.433,
   1114.66,
   1114.887,
   1115.113,
   1115.34,
   1115.567,
   1115.793,
   1116.02,
   1116.247,
   1116.473,
   1116.7,
   1116.927,
   1117.153,
   1117.38,
   1117.607,
   1117.833,
   1118.06,
   1118.287,
   1118.513,
   1118.74,
   1118.967,
   1119.193,
   1119.42,
   1119.647,
   1119.873,
   1120.1,
   1120.327,
   1120.553,
   1120.78,
   1121.007,
   1121.233,
   1121.46,
   1121.687,
   1121.913,
   1122.131,
   1122.367,
   1122.593,
   1122.82,
   1123.047,
   1123.273,
   1123.5,
   1123.727,
   1123.953,
   1124.18,
   1124.407,
   1124.633,
   1124.86,
   1125.087,
   1125.313,
   1125.54,
   1125.767,
   1125.993,
   1126.22,
   1126.447,
   1126.673,
   1126.9,
   1127.127,
   1127.353,
   1127.58,
   1127.807,
   1128.033,
   1128.26,
   1128.487,
   1128.713,
   1128.94,
   1129.167,
   1129.393,
   1129.62,
   1129.847,
   1130.073,
   1130.3,
   1130.527,
   1130.753,
   1130.98,
   1131.207,
   1131.433,
   1131.66,
   1131.887};
   Double_t Data_fy3022[150] = {
   11,
   19,
   17,
   14,
   17,
   7,
   25,
   14,
   18,
   30,
   24,
   17,
   29,
   25,
   32,
   41,
   21,
   25,
   38,
   30,
   34,
   43,
   24,
   41,
   42,
   33,
   39,
   57,
   38,
   39,
   41,
   58,
   54,
   53,
   45,
   51,
   45,
   59,
   52,
   59,
   77,
   66,
   61,
   85,
   75,
   90,
   100,
   98,
   98,
   109,
   109,
   102,
   120,
   133,
   134,
   154,
   154,
   173,
   198,
   239,
   244,
   268,
   283,
   373,
   375,
   392,
   538,
   607,
   697,
   876,
   1100,
   1272,
   1472,
   1949,
   2368,
   2765,
   3157,
   3597,
   3656,
   3495,
   3275,
   2879,
   2392,
   1946,
   1666,
   1342,
   1075,
   892,
   738,
   629,
   551,
   470,
   400,
   362,
   345,
   268,
   232,
   230,
   226,
   174,
   174,
   142,
   144,
   131,
   127,
   102,
   104.3812,
   105,
   90,
   95,
   80,
   98,
   71,
   78,
   88,
   77,
   70,
   78,
   65,
   57,
   63,
   68,
   56,
   50,
   45,
   48,
   41,
   44,
   40,
   45,
   42,
   48,
   23,
   37,
   30,
   33,
   10,
   16,
   18,
   14,
   16,
   19,
   17,
   20,
   10,
   11,
   9,
   5,
   8,
   8};
   Double_t Data_felx3022[150] = {
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333};
   Double_t Data_fely3022[150] = {
   3.265579,
   4.320219,
   4.082184,
   3.6965,
   4.082184,
   2.58147,
   4.966335,
   3.6965,
   4.202887,
   5.446522,
   4.864612,
   4.082184,
   5.353932,
   4.966335,
   5.627135,
   6.376898,
   4.545807,
   4.966335,
   6.137163,
   5.446522,
   5.802128,
   6.531834,
   4.864612,
   6.376898,
   6.454831,
   5.715302,
   6.218102,
   7.527619,
   6.137163,
   6.218102,
   6.376898,
   7.593751,
   7.32564,
   7.257065,
   6.683179,
   7.117933,
   6.683179,
   7.659312,
   7.187836,
   7.659312,
   8.755868,
   8.103403,
   7.788779,
   9.201374,
   8.640903,
   9.469177,
   9.983255,
   9.882579,
   9.882579,
   9.952272,
   9.952272,
   9.611874,
   10.46586,
   11.0434,
   11.08663,
   11.91974,
   11.91974,
   12.66245,
   13.58013,
   14.96771,
   15.1285,
   15.87834,
   16.33003,
   18.81968,
   18.87137,
   19.3053,
   22.70022,
   24.14244,
   25.90549,
   29.10152,
   32.67002,
   35.16861,
   37.86991,
   43.65031,
   48.16467,
   52.08564,
   55.68941,
   59.47708,
   59.96693,
   58.62064,
   56.7298,
   53.15864,
   48.41063,
   43.61632,
   40.31973,
   36.13673,
   32.291,
   29.37055,
   26.67076,
   24.58486,
   22.97871,
   21.18525,
   19.50625,
   18.53287,
   18.0809,
   15.87834,
   14.73975,
   14.67399,
   14.54161,
   12.70038,
   12.70038,
   11.42686,
   11.51041,
   10.95644,
   10.78051,
   9.611874,
   9.661201,
   9.759142,
   9.469177,
   9.729612,
   8.925539,
   9.882579,
   8.406258,
   8.812788,
   9.362975,
   8.755868,
   8.346566,
   8.812788,
   8.041463,
   7.527619,
   7.916129,
   8.225883,
   7.4609,
   7.047337,
   6.683179,
   6.903979,
   6.376898,
   6.60794,
   6.298,
   6.683179,
   6.454831,
   6.903979,
   4.760717,
   6.055143,
   5.446522,
   5.715302,
   3.108694,
   3.957801,
   4.202887,
   3.6965,
   3.957801,
   4.320219,
   4.082184,
   4.434448,
   3.108694,
   3.265579,
   2.943461,
   2.159691,
   2.768386,
   2.768386};
   Double_t Data_fehx3022[150] = {
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333,
   0.1133333};
   Double_t Data_fehy3022[150] = {
   4.416521,
   5.435196,
   5.203719,
   4.830381,
   5.203719,
   3.770281,
   6.066589,
   4.830381,
   5.321007,
   6.538046,
   5.966932,
   5.203719,
   6.44702,
   6.066589,
   6.715753,
   7.455185,
   5.655182,
   6.066589,
   7.218484,
   6.538046,
   6.888101,
   7.608278,
   5.966932,
   7.455185,
   7.53218,
   6.802567,
   7.298372,
   8.594007,
   7.218484,
   7.298372,
   7.455185,
   8.659564,
   8.39385,
   8.325916,
   7.757905,
   8.188122,
   7.757905,
   8.724565,
   8.257346,
   8.724565,
   9.812979,
   9.165094,
   8.852952,
   10.25573,
   9.698771,
   10.522,
   11.03336,
   10.93319,
   10.93319,
   10.95227,
   10.95227,
   10.61187,
   11.46586,
   12.0434,
   12.08663,
   12.91974,
   12.91974,
   13.66245,
   14.58013,
   15.96771,
   16.1285,
   16.87834,
   17.33003,
   19.81968,
   19.87137,
   20.3053,
   23.70022,
   25.14244,
   26.90549,
   30.10152,
   33.67002,
   36.16861,
   38.86991,
   44.65031,
   49.16467,
   53.08564,
   56.68941,
   60.47708,
   60.96693,
   59.62064,
   57.7298,
   54.15864,
   49.41063,
   44.61632,
   41.31973,
   37.13673,
   33.291,
   30.37055,
   27.67076,
   25.58486,
   23.97871,
   22.18525,
   20.50625,
   19.53287,
   19.0809,
   16.87834,
   15.73975,
   15.67399,
   15.54161,
   13.70038,
   13.70038,
   12.42686,
   12.51041,
   11.95644,
   11.78051,
   10.61187,
   10.6612,
   10.75914,
   10.522,
   10.78102,
   9.981567,
   10.93319,
   9.465736,
   9.869531,
   10.41639,
   9.812979,
   9.406468,
   9.869531,
   9.103628,
   8.594007,
   8.979274,
   9.28666,
   8.527879,
   8.118225,
   7.757905,
   7.97633,
   7.455185,
   7.68351,
   7.377261,
   7.757905,
   7.53218,
   7.97633,
   5.865235,
   7.137555,
   6.538046,
   6.802567,
   4.26695,
   5.083066,
   5.321007,
   4.830381,
   5.083066,
   5.435196,
   5.203719,
   5.546519,
   4.26695,
   4.416521,
   4.110204,
   3.382473,
   3.945142,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(150,Data_fx3022,Data_fy3022,Data_felx3022,Data_fehx3022,Data_fely3022,Data_fehy3022);
   grae->SetName("Data");
   grae->SetTitle("Histogram of Lambdabar_MM_plot__Lambdabar_MM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data3022 = new TH1F("Graph_Data3022","Histogram of Lambdabar_MM_plot__Lambdabar_MM",150,1094.6,1135.4);
   Graph_Data3022->SetMinimum(2.556278);
   Graph_Data3022->SetMaximum(4088.38);
   Graph_Data3022->SetDirectory(0);
   Graph_Data3022->SetStats(0);
   Graph_Data3022->SetLineWidth(2);
   Graph_Data3022->SetMarkerStyle(20);
   Graph_Data3022->GetXaxis()->SetNdivisions(505);
   Graph_Data3022->GetXaxis()->SetLabelFont(132);
   Graph_Data3022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3022->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3022->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3022->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3022->GetXaxis()->SetTitleFont(132);
   Graph_Data3022->GetYaxis()->SetLabelFont(132);
   Graph_Data3022->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3022->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3022->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3022->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3022->GetYaxis()->SetTitleFont(132);
   Graph_Data3022->GetZaxis()->SetLabelFont(132);
   Graph_Data3022->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3022->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3022);
   
   grae->Draw("p");
   
   Double_t model_fx109[142] = {
   1097.66,
   1097.66,
   1098,
   1098.34,
   1098.68,
   1099.02,
   1099.36,
   1099.7,
   1100.04,
   1100.38,
   1100.72,
   1101.06,
   1101.4,
   1101.74,
   1102.08,
   1102.42,
   1102.76,
   1103.1,
   1103.44,
   1103.78,
   1104.12,
   1104.46,
   1104.8,
   1105.14,
   1105.48,
   1105.82,
   1106.16,
   1106.5,
   1106.84,
   1107.18,
   1107.52,
   1107.86,
   1108.2,
   1108.54,
   1108.88,
   1109.22,
   1109.56,
   1109.9,
   1110.24,
   1110.58,
   1110.92,
   1111.26,
   1111.6,
   1111.94,
   1112.28,
   1112.62,
   1112.96,
   1113.13,
   1113.3,
   1113.47,
   1113.64,
   1113.81,
   1113.98,
   1114.065,
   1114.15,
   1114.235,
   1114.32,
   1114.405,
   1114.49,
   1114.575,
   1114.66,
   1114.745,
   1114.83,
   1115,
   1115.17,
   1115.255,
   1115.34,
   1115.425,
   1115.51,
   1115.595,
   1115.68,
   1115.765,
   1115.807,
   1115.85,
   1115.935,
   1116.02,
   1116.105,
   1116.19,
   1116.275,
   1116.36,
   1116.445,
   1116.53,
   1116.7,
   1116.87,
   1116.955,
   1117.04,
   1117.125,
   1117.21,
   1117.295,
   1117.38,
   1117.465,
   1117.55,
   1117.635,
   1117.72,
   1117.89,
   1118.06,
   1118.23,
   1118.4,
   1118.57,
   1118.74,
   1119.08,
   1119.42,
   1119.76,
   1120.1,
   1120.44,
   1120.78,
   1121.12,
   1121.46,
   1121.8,
   1122.14,
   1122.48,
   1122.82,
   1123.16,
   1123.5,
   1123.84,
   1124.18,
   1124.52,
   1124.86,
   1125.2,
   1125.54,
   1125.88,
   1126.22,
   1126.56,
   1126.9,
   1127.24,
   1127.58,
   1127.92,
   1128.26,
   1128.6,
   1128.94,
   1129.28,
   1129.62,
   1129.96,
   1130.3,
   1130.64,
   1130.98,
   1131.32,
   1131.66,
   1132,
   1132,
   1132.34,
   1132.34};
   Double_t model_fy109[142] = {
   0,
   10.24355,
   10.24355,
   12.06315,
   13.85687,
   15.62668,
   17.375,
   19.10476,
   20.81946,
   22.52336,
   24.22149,
   25.91982,
   27.6254,
   29.34642,
   31.09241,
   32.87429,
   34.70454,
   36.59724,
   38.56815,
   40.63475,
   42.81622,
   45.1334,
   47.60866,
   50.26571,
   53.12946,
   56.22565,
   59.58061,
   63.22097,
   67.17357,
   71.46563,
   76.12575,
   81.18624,
   86.68797,
   92.68936,
   99.282,
   106.6156,
   114.9354,
   124.6351,
   136.323,
   150.8989,
   169.6289,
   194.2,
   226.7342,
   269.7487,
   326.0925,
   399.0041,
   492.7365,
   549.5032,
   614.7622,
   690.799,
   780.9088,
   889.6,
   1022.583,
   1100.205,
   1186.346,
   1281.771,
   1387.124,
   1502.862,
   1629.176,
   1765.917,
   1912.518,
   2067.931,
   2230.579,
   2568.55,
   2903.278,
   3060.378,
   3205.36,
   3334.278,
   3443.421,
   3529.504,
   3589.846,
   3622.522,
   3628.12,
   3626.476,
   3601.577,
   3548.632,
   3469.336,
   3366.174,
   3242.282,
   3101.272,
   2947.047,
   2783.601,
   2444.433,
   2111.294,
   1953.646,
   1804.431,
   1664.837,
   1535.558,
   1416.852,
   1308.613,
   1210.45,
   1121.763,
   1041.814,
   969.7919,
   846.2101,
   744.7275,
   660.0465,
   588.1122,
   526.0246,
   471.7986,
   382.0006,
   312.1102,
   258.1571,
   216.9937,
   185.8283,
   162.2104,
   144.0954,
   129.8751,
   118.3547,
   108.6929,
   100.3259,
   92.89139,
   86.16491,
   80.00965,
   74.34158,
   69.10636,
   64.26522,
   59.78677,
   55.64279,
   51.80617,
   48.25011,
   44.94803,
   41.87367,
   39.00141,
   36.30657,
   33.76565,
   31.35653,
   29.05869,
   26.85325,
   24.72303,
   22.65259,
   20.62814,
   18.63749,
   16.66999,
   14.71635,
   12.76859,
   10.81988,
   8.864425,
   6.897334,
   6.897334,
   6.897334,
   0};
   TGraph *graph = new TGraph(142,model_fx109,model_fy109);
   graph->SetName("model");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model109 = new TH1F("Graph_model109","Projection of ",142,1094.192,1135.808);
   Graph_model109->SetMinimum(3.990932);
   Graph_model109->SetMaximum(3990.932);
   Graph_model109->SetDirectory(0);
   Graph_model109->SetStats(0);
   Graph_model109->SetLineWidth(2);
   Graph_model109->SetMarkerStyle(20);
   Graph_model109->GetXaxis()->SetNdivisions(505);
   Graph_model109->GetXaxis()->SetLabelFont(132);
   Graph_model109->GetXaxis()->SetLabelOffset(0.01);
   Graph_model109->GetXaxis()->SetLabelSize(0.06);
   Graph_model109->GetXaxis()->SetTitleSize(0.072);
   Graph_model109->GetXaxis()->SetTitleOffset(0.95);
   Graph_model109->GetXaxis()->SetTitleFont(132);
   Graph_model109->GetYaxis()->SetLabelFont(132);
   Graph_model109->GetYaxis()->SetLabelOffset(0.01);
   Graph_model109->GetYaxis()->SetLabelSize(0.06);
   Graph_model109->GetYaxis()->SetTitleSize(0.072);
   Graph_model109->GetYaxis()->SetTitleOffset(0.95);
   Graph_model109->GetYaxis()->SetTitleFont(132);
   Graph_model109->GetZaxis()->SetLabelFont(132);
   Graph_model109->GetZaxis()->SetLabelSize(0.06);
   Graph_model109->GetZaxis()->SetTitleSize(0.072);
   Graph_model109->GetZaxis()->SetTitleOffset(1.2);
   Graph_model109->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model109);
   
   graph->Draw("l");
   
   Double_t sig_fx110[144] = {
   1097.66,
   1097.66,
   1098,
   1098.34,
   1098.68,
   1099.02,
   1099.36,
   1099.7,
   1100.04,
   1100.38,
   1100.72,
   1101.06,
   1101.4,
   1101.74,
   1102.08,
   1102.42,
   1102.76,
   1103.1,
   1103.44,
   1103.78,
   1104.12,
   1104.46,
   1104.8,
   1105.14,
   1105.48,
   1105.82,
   1106.16,
   1106.5,
   1106.84,
   1107.18,
   1107.52,
   1107.86,
   1108.2,
   1108.54,
   1108.88,
   1109.22,
   1109.56,
   1109.9,
   1110.24,
   1110.58,
   1110.92,
   1111.26,
   1111.6,
   1111.94,
   1112.28,
   1112.62,
   1112.96,
   1113.13,
   1113.3,
   1113.47,
   1113.64,
   1113.81,
   1113.98,
   1114.065,
   1114.15,
   1114.235,
   1114.32,
   1114.405,
   1114.49,
   1114.575,
   1114.66,
   1114.745,
   1114.83,
   1115,
   1115.17,
   1115.255,
   1115.34,
   1115.425,
   1115.51,
   1115.595,
   1115.68,
   1115.722,
   1115.765,
   1115.807,
   1115.85,
   1115.892,
   1115.935,
   1116.02,
   1116.105,
   1116.19,
   1116.275,
   1116.36,
   1116.445,
   1116.53,
   1116.7,
   1116.87,
   1116.955,
   1117.04,
   1117.125,
   1117.21,
   1117.295,
   1117.38,
   1117.465,
   1117.55,
   1117.635,
   1117.72,
   1117.89,
   1118.06,
   1118.23,
   1118.4,
   1118.57,
   1118.74,
   1119.08,
   1119.42,
   1119.76,
   1120.1,
   1120.44,
   1120.78,
   1121.12,
   1121.46,
   1121.8,
   1122.14,
   1122.48,
   1122.82,
   1123.16,
   1123.5,
   1123.84,
   1124.18,
   1124.52,
   1124.819,
   1125.2,
   1125.54,
   1125.88,
   1126.22,
   1126.56,
   1126.9,
   1127.24,
   1127.58,
   1127.92,
   1128.26,
   1128.6,
   1128.94,
   1129.28,
   1129.62,
   1129.96,
   1130.3,
   1130.64,
   1130.98,
   1131.32,
   1131.66,
   1132,
   1132,
   1132.34,
   1132.34};
   Double_t sig_fy110[144] = {
   0,
   1.753816,
   1.753816,
   1.839614,
   1.935339,
   2.042968,
   2.164912,
   2.304093,
   2.464038,
   2.648978,
   2.863959,
   3.114956,
   3.409001,
   3.754303,
   4.160377,
   4.638157,
   5.200109,
   5.860317,
   6.634546,
   7.540273,
   8.596683,
   9.824605,
   11.24641,
   12.88583,
   14.76774,
   16.9179,
   19.36264,
   22.1286,
   25.2426,
   28.73187,
   32.62501,
   36.95432,
   41.76068,
   47.10251,
   53.07139,
   59.81701,
   67.58475,
   76.7681,
   87.97545,
   102.1066,
   120.4277,
   144.6258,
   176.8226,
   219.5357,
   275.6139,
   348.2956,
   441.8339,
   498.517,
   563.7014,
   639.6725,
   729.7255,
   838.3689,
   971.3131,
   1048.919,
   1135.046,
   1230.459,
   1335.803,
   1451.534,
   1577.843,
   1714.582,
   1861.182,
   2016.597,
   2179.25,
   2517.235,
   2851.987,
   3009.102,
   3154.102,
   3283.04,
   3392.205,
   3478.311,
   3538.68,
   3558.578,
   3571.385,
   3576.998,
   3575.37,
   3566.515,
   3550.504,
   3497.595,
   3418.336,
   3315.214,
   3191.364,
   3050.399,
   2896.22,
   2732.823,
   2393.759,
   2060.733,
   1903.146,
   1753.992,
   1614.463,
   1485.251,
   1366.614,
   1258.447,
   1160.357,
   1071.746,
   991.8744,
   919.9324,
   796.5176,
   695.211,
   610.715,
   538.9746,
   477.09,
   423.0757,
   333.7282,
   264.3241,
   210.8931,
   170.2876,
   139.716,
   116.7276,
   99.27798,
   85.75882,
   74.97536,
   66.08635,
   58.52784,
   51.93776,
   46.09147,
   40.8522,
   36.13593,
   31.88833,
   28.07061,
   24.92098,
   21.60245,
   18.89667,
   16.50727,
   14.40765,
   12.57156,
   10.97338,
   9.588428,
   8.393196,
   7.365584,
   6.485054,
   5.73273,
   5.091443,
   4.545737,
   4.081827,
   3.687532,
   3.352182,
   3.066509,
   2.822526,
   2.613403,
   2.43334,
   2.277448,
   2.277448,
   2.277448,
   0};
   graph = new TGraph(144,sig_fx110,sig_fy110);
   graph->SetName("sig");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig110 = new TH1F("Graph_sig110","Projection of ",144,1094.192,1135.808);
   Graph_sig110->SetMinimum(3.934698);
   Graph_sig110->SetMaximum(3934.698);
   Graph_sig110->SetDirectory(0);
   Graph_sig110->SetStats(0);
   Graph_sig110->SetLineWidth(2);
   Graph_sig110->SetMarkerStyle(20);
   Graph_sig110->GetXaxis()->SetNdivisions(505);
   Graph_sig110->GetXaxis()->SetLabelFont(132);
   Graph_sig110->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig110->GetXaxis()->SetLabelSize(0.06);
   Graph_sig110->GetXaxis()->SetTitleSize(0.072);
   Graph_sig110->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig110->GetXaxis()->SetTitleFont(132);
   Graph_sig110->GetYaxis()->SetLabelFont(132);
   Graph_sig110->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig110->GetYaxis()->SetLabelSize(0.06);
   Graph_sig110->GetYaxis()->SetTitleSize(0.072);
   Graph_sig110->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig110->GetYaxis()->SetTitleFont(132);
   Graph_sig110->GetZaxis()->SetLabelFont(132);
   Graph_sig110->GetZaxis()->SetLabelSize(0.06);
   Graph_sig110->GetZaxis()->SetTitleSize(0.072);
   Graph_sig110->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig110->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig110);
   
   graph->Draw("l");
   
   Double_t bkg_fx111[106] = {
   1097.66,
   1097.66,
   1098,
   1098.34,
   1098.68,
   1099.02,
   1099.36,
   1099.7,
   1100.04,
   1100.38,
   1100.72,
   1101.06,
   1101.4,
   1101.74,
   1102.08,
   1102.42,
   1102.76,
   1103.1,
   1103.44,
   1103.78,
   1104.12,
   1104.46,
   1104.8,
   1105.14,
   1105.48,
   1105.82,
   1106.16,
   1106.5,
   1106.84,
   1107.18,
   1107.52,
   1107.86,
   1108.2,
   1108.54,
   1108.88,
   1109.22,
   1109.56,
   1109.9,
   1110.24,
   1110.58,
   1110.92,
   1111.26,
   1111.6,
   1111.94,
   1112.28,
   1112.62,
   1112.96,
   1113.3,
   1113.64,
   1113.98,
   1114.32,
   1114.66,
   1115,
   1115.34,
   1115.68,
   1116.02,
   1116.36,
   1116.7,
   1117.04,
   1117.38,
   1117.72,
   1118.06,
   1118.4,
   1118.74,
   1119.08,
   1119.42,
   1119.76,
   1120.1,
   1120.44,
   1120.78,
   1121.12,
   1121.46,
   1121.8,
   1122.14,
   1122.48,
   1122.82,
   1123.16,
   1123.5,
   1123.84,
   1124.18,
   1124.52,
   1124.86,
   1125.2,
   1125.54,
   1125.88,
   1126.22,
   1126.56,
   1126.9,
   1127.24,
   1127.58,
   1127.92,
   1128.26,
   1128.6,
   1128.94,
   1129.28,
   1129.62,
   1129.96,
   1130.3,
   1130.64,
   1130.98,
   1131.32,
   1131.66,
   1132,
   1132,
   1132.34,
   1132.34};
   Double_t bkg_fy111[106] = {
   0,
   8.48973,
   8.48973,
   10.22353,
   11.92153,
   13.58371,
   15.21009,
   16.80066,
   18.35543,
   19.87438,
   21.35753,
   22.80486,
   24.21639,
   25.59212,
   26.93203,
   28.23614,
   29.50443,
   30.73692,
   31.9336,
   33.09448,
   34.21954,
   35.3088,
   36.36225,
   37.37989,
   38.36172,
   39.30775,
   40.21796,
   41.09237,
   41.93097,
   42.73376,
   43.50075,
   44.23192,
   44.92729,
   45.58685,
   46.2106,
   46.79855,
   47.35068,
   47.86701,
   48.34753,
   48.79224,
   49.20114,
   49.57424,
   49.91152,
   50.213,
   50.47867,
   50.70853,
   50.90259,
   51.06083,
   51.18327,
   51.2699,
   51.32072,
   51.33574,
   51.31494,
   51.25834,
   51.16593,
   51.03771,
   50.87368,
   50.67385,
   50.43821,
   50.16676,
   49.8595,
   49.51643,
   49.13755,
   48.72287,
   48.27238,
   47.78608,
   47.26397,
   46.70605,
   46.11233,
   45.4828,
   44.81746,
   44.11631,
   43.37935,
   42.60659,
   41.79802,
   40.95363,
   40.07345,
   39.15745,
   38.20564,
   37.21803,
   36.19461,
   35.13538,
   34.04034,
   32.9095,
   31.74284,
   30.54038,
   29.30211,
   28.02803,
   26.71814,
   25.37245,
   23.99095,
   22.57364,
   21.12052,
   19.63159,
   18.10686,
   16.54631,
   14.94996,
   13.3178,
   11.64984,
   9.94606,
   8.206477,
   6.431085,
   4.619885,
   4.619885,
   4.619885,
   0};
   graph = new TGraph(106,bkg_fx111,bkg_fy111);
   graph->SetName("bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg111 = new TH1F("Graph_bkg111","Projection of ",106,1094.192,1135.808);
   Graph_bkg111->SetMinimum(0.05646931);
   Graph_bkg111->SetMaximum(56.46931);
   Graph_bkg111->SetDirectory(0);
   Graph_bkg111->SetStats(0);
   Graph_bkg111->SetLineWidth(2);
   Graph_bkg111->SetMarkerStyle(20);
   Graph_bkg111->GetXaxis()->SetNdivisions(505);
   Graph_bkg111->GetXaxis()->SetLabelFont(132);
   Graph_bkg111->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg111->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg111->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg111->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg111->GetXaxis()->SetTitleFont(132);
   Graph_bkg111->GetYaxis()->SetLabelFont(132);
   Graph_bkg111->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg111->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg111->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg111->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg111->GetYaxis()->SetTitleFont(132);
   Graph_bkg111->GetZaxis()->SetLabelFont(132);
   Graph_bkg111->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg111->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg111->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg111);
   
   graph->Draw("l");
   
   TH1D *frame_d7d8450__144 = new TH1D("frame_d7d8450__144"," ",100,1098,1132);
   frame_d7d8450__144->SetBinContent(1,3902.815);
   frame_d7d8450__144->SetMinimum(3.44484);
   frame_d7d8450__144->SetMaximum(46930.77);
   frame_d7d8450__144->SetEntries(1);
   frame_d7d8450__144->SetDirectory(0);
   frame_d7d8450__144->SetStats(0);
   frame_d7d8450__144->SetLineWidth(2);
   frame_d7d8450__144->SetMarkerStyle(20);
   frame_d7d8450__144->GetXaxis()->SetTitle("m(#it{#bar{p}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_d7d8450__144->GetXaxis()->SetNdivisions(505);
   frame_d7d8450__144->GetXaxis()->SetLabelFont(132);
   frame_d7d8450__144->GetXaxis()->SetLabelOffset(0.01);
   frame_d7d8450__144->GetXaxis()->SetLabelSize(0.06);
   frame_d7d8450__144->GetXaxis()->SetTitleSize(0.072);
   frame_d7d8450__144->GetXaxis()->SetTitleOffset(0.95);
   frame_d7d8450__144->GetXaxis()->SetTitleFont(132);
   frame_d7d8450__144->GetYaxis()->SetTitle("Candidates per 0.34 MeV/#it{c}^{2}");
   frame_d7d8450__144->GetYaxis()->SetLabelFont(132);
   frame_d7d8450__144->GetYaxis()->SetLabelOffset(0.01);
   frame_d7d8450__144->GetYaxis()->SetLabelSize(0.06);
   frame_d7d8450__144->GetYaxis()->SetTitleSize(0.072);
   frame_d7d8450__144->GetYaxis()->SetTitleOffset(0.95);
   frame_d7d8450__144->GetYaxis()->SetTitleFont(132);
   frame_d7d8450__144->GetZaxis()->SetLabelFont(132);
   frame_d7d8450__144->GetZaxis()->SetLabelSize(0.06);
   frame_d7d8450__144->GetZaxis()->SetTitleSize(0.072);
   frame_d7d8450__144->GetZaxis()->SetTitleOffset(1.2);
   frame_d7d8450__144->GetZaxis()->SetTitleFont(132);
   frame_d7d8450__144->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.18,0.86,"#scale[1.200000]{LHCb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.65,0.6,1,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.72);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("sig","Signal","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("bkg","Background","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("model","Model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   leg->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   Canvas_Fig1->Modified();
   Canvas_Fig1->cd();
   Canvas_Fig1->SetSelected(Canvas_Fig1);
}


==> figs/Fig11a.C <==
void Fig11a()
{
//=========Macro generated from canvas: Canvas_Fig11a/CompareResolution_210630
//=========  (Mon May 16 11:24:19 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig11a = new TCanvas("Canvas_Fig11a", "CompareResolution_210630",0,0,699,489);
   gStyle->SetOptTitle(0);
   Canvas_Fig11a->SetHighLightColor(2);
   Canvas_Fig11a->Range(1466.953,-7613.419,1554.391,43652.47);
   Canvas_Fig11a->SetFillColor(0);
   Canvas_Fig11a->SetBorderMode(0);
   Canvas_Fig11a->SetBorderSize(2);
   Canvas_Fig11a->SetTickx(1);
   Canvas_Fig11a->SetTicky(1);
   Canvas_Fig11a->SetLeftMargin(0.1492109);
   Canvas_Fig11a->SetRightMargin(0.05021521);
   Canvas_Fig11a->SetTopMargin(0.06451613);
   Canvas_Fig11a->SetBottomMargin(0.1548387);
   Canvas_Fig11a->SetFrameBorderMode(0);
   Canvas_Fig11a->SetFrameLineColor(0);
   Canvas_Fig11a->SetFrameLineWidth(2);
   Canvas_Fig11a->SetFrameBorderMode(0);
   
   TH1D *frame_5cee390__129 = new TH1D("frame_5cee390__129"," ",100,1480,1550);
   frame_5cee390__129->SetBinContent(1,21788.6);
   frame_5cee390__129->SetMinimum(324.5254);
   frame_5cee390__129->SetMaximum(40344.99);
   frame_5cee390__129->SetEntries(1);
   frame_5cee390__129->SetDirectory(0);
   frame_5cee390__129->SetStats(0);
   frame_5cee390__129->SetLineWidth(2);
   frame_5cee390__129->SetMarkerStyle(20);
   frame_5cee390__129->GetXaxis()->SetTitle("m(#it{#bar{p}K^{+}}) [MeV/#it{c}^{2}]");
   frame_5cee390__129->GetXaxis()->SetNdivisions(505);
   frame_5cee390__129->GetXaxis()->SetLabelFont(132);
   frame_5cee390__129->GetXaxis()->SetLabelOffset(0.01);
   frame_5cee390__129->GetXaxis()->SetLabelSize(0.06);
   frame_5cee390__129->GetXaxis()->SetTitleSize(0.072);
   frame_5cee390__129->GetXaxis()->SetTitleOffset(0.95);
   frame_5cee390__129->GetXaxis()->SetTitleFont(132);
   frame_5cee390__129->GetYaxis()->SetTitle("Candidates per 0.70 MeV/#it{c}^{2}");
   frame_5cee390__129->GetYaxis()->SetNoExponent();
   frame_5cee390__129->GetYaxis()->SetLabelFont(132);
   frame_5cee390__129->GetYaxis()->SetLabelOffset(0.01);
   frame_5cee390__129->GetYaxis()->SetLabelSize(0.06);
   frame_5cee390__129->GetYaxis()->SetTitleSize(0.072);
   frame_5cee390__129->GetYaxis()->SetTitleOffset(1.1);
   frame_5cee390__129->GetYaxis()->SetTitleFont(132);
   frame_5cee390__129->GetZaxis()->SetLabelFont(132);
   frame_5cee390__129->GetZaxis()->SetLabelSize(0.06);
   frame_5cee390__129->GetZaxis()->SetTitleSize(0.072);
   frame_5cee390__129->GetZaxis()->SetTitleOffset(1.2);
   frame_5cee390__129->GetZaxis()->SetTitleFont(132);
   frame_5cee390__129->Draw("FUNC");
   
   Double_t Data_fx3021[100] = {
   1480.35,
   1481.05,
   1481.75,
   1482.45,
   1483.15,
   1483.85,
   1484.55,
   1485.25,
   1485.95,
   1486.65,
   1487.35,
   1488.05,
   1488.75,
   1489.45,
   1490.15,
   1490.85,
   1491.55,
   1492.25,
   1492.95,
   1493.65,
   1494.35,
   1495.05,
   1495.75,
   1496.45,
   1497.15,
   1497.85,
   1498.55,
   1499.25,
   1499.95,
   1500.65,
   1501.35,
   1502.05,
   1502.75,
   1503.45,
   1504.15,
   1504.85,
   1505.55,
   1506.25,
   1506.95,
   1507.65,
   1508.35,
   1509.05,
   1509.75,
   1510.45,
   1511.15,
   1511.85,
   1512.55,
   1513.25,
   1513.95,
   1514.65,
   1515.35,
   1516.05,
   1516.75,
   1517.45,
   1518.15,
   1518.85,
   1519.55,
   1520.25,
   1520.95,
   1521.65,
   1522.35,
   1523.05,
   1523.75,
   1524.45,
   1525.15,
   1525.85,
   1526.55,
   1527.25,
   1527.95,
   1528.65,
   1529.35,
   1530.05,
   1530.75,
   1531.45,
   1532.15,
   1532.85,
   1533.55,
   1534.25,
   1534.95,
   1535.65,
   1536.35,
   1537.05,
   1537.75,
   1538.45,
   1539.15,
   1539.85,
   1540.55,
   1541.25,
   1541.95,
   1542.65,
   1543.35,
   1544.05,
   1544.75,
   1545.45,
   1546.15,
   1546.85,
   1547.55,
   1548.25,
   1548.95,
   1549.65};
   Double_t Data_fy3021[100] = {
   11123,
   11135,
   11298,
   11227,
   11202,
   11431,
   11501,
   11445,
   11572,
   11514,
   11741,
   11581,
   11858,
   11762,
   11738,
   11880,
   12031,
   12324,
   12287,
   12158,
   12034,
   12172,
   12085,
   12315,
   12365,
   12426,
   13011,
   12684,
   12847,
   12968,
   13126,
   13171,
   13473,
   13589,
   13810,
   13848,
   14133,
   14159,
   14460,
   14845,
   15148,
   15781,
   15962,
   16383,
   16741,
   17309,
   17699,
   18374,
   18947,
   19643,
   19663,
   19923,
   20087,
   20462,
   20607,
   20150,
   20292,
   20010,
   19622,
   19111,
   18988,
   18556,
   18114,
   17603,
   17305,
   16996,
   16755,
   16364,
   15985,
   15809,
   15914,
   15682,
   15520,
   15477,
   15196,
   15169,
   14842,
   15035,
   14961,
   14898,
   14877,
   14886,
   14706,
   14852,
   14707,
   14491,
   14428,
   14357,
   14460,
   14325,
   14355,
   14378,
   14242,
   14411,
   14546,
   14296,
   14338,
   14359,
   14309,
   13793};
   Double_t Data_felx3021[100] = {
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997};
   Double_t Data_fely3021[100] = {
   104.9668,
   105.0237,
   105.7932,
   105.4587,
   105.3407,
   106.417,
   106.7439,
   106.4825,
   107.0744,
   106.8045,
   107.857,
   107.1162,
   108.3956,
   107.9539,
   107.8432,
   108.4966,
   109.1871,
   110.5146,
   110.3479,
   109.7645,
   109.2007,
   109.8279,
   109.4329,
   110.4741,
   110.6991,
   110.9731,
   113.5669,
   112.1244,
   112.8457,
   113.3782,
   114.0698,
   114.2661,
   115.5743,
   116.0729,
   117.017,
   117.1786,
   118.3833,
   118.4926,
   119.7508,
   121.3411,
   122.5782,
   125.1234,
   125.8418,
   127.4971,
   128.888,
   131.0646,
   132.5385,
   135.0517,
   137.149,
   139.6544,
   139.7257,
   140.6497,
   141.2295,
   142.5463,
   143.0523,
   141.4516,
   141.9509,
   140.9576,
   139.5794,
   137.7434,
   137.2979,
   135.7213,
   134.0892,
   132.1772,
   131.0494,
   129.8697,
   128.9421,
   127.4228,
   125.9328,
   125.2348,
   125.6517,
   124.7288,
   124.0803,
   123.9076,
   122.7731,
   122.6635,
   121.3288,
   122.1183,
   121.8162,
   121.5584,
   121.4723,
   121.5092,
   120.7693,
   121.3698,
   120.7735,
   119.8796,
   119.6177,
   119.3217,
   119.7508,
   119.1881,
   119.3134,
   119.4093,
   118.8409,
   119.5469,
   120.1078,
   119.0669,
   119.2424,
   119.3301,
   119.1213,
   116.9447};
   Double_t Data_fehx3021[100] = {
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997,
   0.3499997};
   Double_t Data_fehy3021[100] = {
   105.9668,
   106.0237,
   106.7932,
   106.4587,
   106.3407,
   107.417,
   107.7439,
   107.4825,
   108.0744,
   107.8045,
   108.857,
   108.1162,
   109.3956,
   108.9539,
   108.8432,
   109.4966,
   110.1871,
   111.5146,
   111.3479,
   110.7645,
   110.2007,
   110.8279,
   110.4329,
   111.4741,
   111.6991,
   111.9731,
   114.5669,
   113.1244,
   113.8457,
   114.3782,
   115.0698,
   115.2661,
   116.5743,
   117.0729,
   118.017,
   118.1786,
   119.3833,
   119.4926,
   120.7508,
   122.3411,
   123.5782,
   126.1234,
   126.8418,
   128.4971,
   129.888,
   132.0646,
   133.5385,
   136.0517,
   138.149,
   140.6544,
   140.7257,
   141.6497,
   142.2295,
   143.5463,
   144.0523,
   142.4516,
   142.9509,
   141.9576,
   140.5794,
   138.7434,
   138.2979,
   136.7213,
   135.0892,
   133.1772,
   132.0494,
   130.8697,
   129.9421,
   128.4228,
   126.9328,
   126.2348,
   126.6517,
   125.7288,
   125.0803,
   124.9076,
   123.7731,
   123.6635,
   122.3288,
   123.1183,
   122.8162,
   122.5584,
   122.4723,
   122.5092,
   121.7693,
   122.3698,
   121.7735,
   120.8796,
   120.6177,
   120.3217,
   120.7508,
   120.1881,
   120.3134,
   120.4093,
   119.8409,
   120.5469,
   121.1078,
   120.0669,
   120.2424,
   120.3301,
   120.1213,
   117.9447};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,Data_fx3021,Data_fy3021,Data_felx3021,Data_fehx3021,Data_fely3021,Data_fehy3021);
   grae->SetName("Data");
   grae->SetTitle("Histogram of target_plot__Lambdastar0_MM");
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Data3021 = new TH1F("Graph_Data3021","Histogram of target_plot__Lambdastar0_MM",100,1473,1557);
   Graph_Data3021->SetMinimum(10044.73);
   Graph_Data3021->SetMaximum(21724.35);
   Graph_Data3021->SetDirectory(0);
   Graph_Data3021->SetStats(0);
   Graph_Data3021->SetLineWidth(2);
   Graph_Data3021->SetMarkerStyle(20);
   Graph_Data3021->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_Data3021->GetXaxis()->SetNdivisions(505);
   Graph_Data3021->GetXaxis()->SetLabelFont(132);
   Graph_Data3021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3021->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3021->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3021->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3021->GetXaxis()->SetTitleFont(132);
   Graph_Data3021->GetYaxis()->SetLabelFont(132);
   Graph_Data3021->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3021->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3021->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3021->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3021->GetYaxis()->SetTitleFont(132);
   Graph_Data3021->GetZaxis()->SetLabelFont(132);
   Graph_Data3021->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3021->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3021);
   
   grae->Draw("p");
   
   Double_t model_fx106[113] = {
   1479.3,
   1479.3,
   1480,
   1480.7,
   1481.4,
   1482.1,
   1482.8,
   1483.5,
   1484.2,
   1484.9,
   1485.6,
   1486.3,
   1487,
   1487.7,
   1488.4,
   1489.1,
   1489.8,
   1490.5,
   1491.2,
   1491.9,
   1492.6,
   1493.3,
   1494,
   1494.7,
   1495.4,
   1496.1,
   1496.8,
   1497.5,
   1498.2,
   1498.9,
   1499.6,
   1500.3,
   1501,
   1501.7,
   1502.4,
   1503.1,
   1503.8,
   1504.5,
   1505.2,
   1505.9,
   1506.6,
   1507.3,
   1508,
   1508.7,
   1509.4,
   1510.1,
   1510.8,
   1511.5,
   1512.2,
   1512.9,
   1513.6,
   1514.3,
   1515,
   1515.7,
   1516.05,
   1516.4,
   1516.75,
   1517.1,
   1517.45,
   1517.8,
   1518.15,
   1518.5,
   1518.85,
   1519.2,
   1519.55,
   1519.9,
   1520.25,
   1520.6,
   1521.3,
   1522,
   1522.7,
   1523.4,
   1524.1,
   1524.8,
   1525.5,
   1526.2,
   1526.9,
   1527.6,
   1528.3,
   1529,
   1529.7,
   1530.4,
   1531.1,
   1531.8,
   1532.5,
   1533.2,
   1533.9,
   1534.6,
   1535.3,
   1536,
   1536.7,
   1537.4,
   1538.1,
   1538.8,
   1539.5,
   1540.2,
   1540.9,
   1541.6,
   1542.3,
   1543,
   1543.7,
   1544.4,
   1545.1,
   1545.8,
   1546.5,
   1547.2,
   1547.9,
   1548.6,
   1549.3,
   1550,
   1550,
   1550.7,
   1550.7};
   Double_t model_fy106[113] = {
   0,
   11108.03,
   11108.03,
   11148.99,
   11190.7,
   11233.22,
   11276.6,
   11320.89,
   11366.18,
   11412.51,
   11459.98,
   11508.67,
   11558.67,
   11610.08,
   11663.03,
   11717.63,
   11774.03,
   11832.38,
   11892.85,
   11955.64,
   12020.96,
   12089.05,
   12160.17,
   12234.62,
   12312.75,
   12394.93,
   12481.57,
   12573.17,
   12670.27,
   12773.47,
   12883.47,
   13001.06,
   13127.11,
   13262.64,
   13408.77,
   13566.78,
   13738.11,
   13924.35,
   14127.26,
   14348.8,
   14591.02,
   14856.11,
   15146.24,
   15463.49,
   15809.56,
   16185.54,
   16591.43,
   17025.57,
   17484.03,
   17959.81,
   18442.24,
   18916.59,
   19364.26,
   19763.86,
   19938.62,
   20093.07,
   20224.76,
   20331.51,
   20411.6,
   20463.74,
   20487.23,
   20481.91,
   20448.23,
   20387.19,
   20300.31,
   20189.55,
   20057.25,
   19905.99,
   19557.66,
   19166.89,
   18754.5,
   18338.17,
   17931.58,
   17544.43,
   17182.86,
   16850.16,
   16547.51,
   16274.57,
   16030.08,
   15812.21,
   15618.84,
   15447.78,
   15296.88,
   15164.1,
   15047.54,
   14945.48,
   14856.36,
   14778.79,
   14711.54,
   14653.51,
   14603.72,
   14561.31,
   14525.54,
   14495.72,
   14471.26,
   14451.65,
   14436.4,
   14425.13,
   14417.44,
   14413.03,
   14411.6,
   14412.89,
   14416.67,
   14422.74,
   14430.9,
   14440.99,
   14452.85,
   14466.36,
   14481.39,
   14497.83,
   14497.83,
   14497.83,
   0};
   TGraph *graph = new TGraph(113,model_fx106,model_fy106);
   graph->SetName("model");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model106 = new TH1F("Graph_model106","Projection of ",113,1472.16,1557.84);
   Graph_model106->SetMinimum(0);
   Graph_model106->SetMaximum(22535.95);
   Graph_model106->SetDirectory(0);
   Graph_model106->SetStats(0);
   Graph_model106->SetLineWidth(2);
   Graph_model106->SetMarkerStyle(20);
   Graph_model106->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_model106->GetXaxis()->SetNdivisions(505);
   Graph_model106->GetXaxis()->SetLabelFont(132);
   Graph_model106->GetXaxis()->SetLabelOffset(0.01);
   Graph_model106->GetXaxis()->SetLabelSize(0.06);
   Graph_model106->GetXaxis()->SetTitleSize(0.072);
   Graph_model106->GetXaxis()->SetTitleOffset(0.95);
   Graph_model106->GetXaxis()->SetTitleFont(132);
   Graph_model106->GetYaxis()->SetLabelFont(132);
   Graph_model106->GetYaxis()->SetLabelOffset(0.01);
   Graph_model106->GetYaxis()->SetLabelSize(0.06);
   Graph_model106->GetYaxis()->SetTitleSize(0.072);
   Graph_model106->GetYaxis()->SetTitleOffset(0.95);
   Graph_model106->GetYaxis()->SetTitleFont(132);
   Graph_model106->GetZaxis()->SetLabelFont(132);
   Graph_model106->GetZaxis()->SetLabelSize(0.06);
   Graph_model106->GetZaxis()->SetTitleSize(0.072);
   Graph_model106->GetZaxis()->SetTitleOffset(1.2);
   Graph_model106->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model106);
   
   graph->Draw("l");
   
   Double_t sig_fx107[113] = {
   1479.3,
   1479.3,
   1480,
   1480.7,
   1481.4,
   1482.1,
   1482.8,
   1483.5,
   1484.2,
   1484.9,
   1485.6,
   1486.3,
   1487,
   1487.7,
   1488.4,
   1489.1,
   1489.8,
   1490.5,
   1491.2,
   1491.9,
   1492.6,
   1493.3,
   1494,
   1494.7,
   1495.4,
   1496.1,
   1496.8,
   1497.5,
   1498.2,
   1498.9,
   1499.6,
   1500.3,
   1501,
   1501.7,
   1502.4,
   1503.1,
   1503.8,
   1504.5,
   1505.2,
   1505.9,
   1506.6,
   1507.3,
   1508,
   1508.7,
   1509.4,
   1510.1,
   1510.8,
   1511.5,
   1512.2,
   1512.9,
   1513.6,
   1514.3,
   1515,
   1515.7,
   1516.05,
   1516.4,
   1516.75,
   1517.1,
   1517.45,
   1517.8,
   1518.15,
   1518.5,
   1518.85,
   1519.2,
   1519.55,
   1519.9,
   1520.25,
   1520.6,
   1521.3,
   1522,
   1522.7,
   1523.4,
   1524.1,
   1524.8,
   1525.5,
   1526.2,
   1526.9,
   1527.6,
   1528.3,
   1529,
   1529.7,
   1530.4,
   1531.1,
   1531.8,
   1532.5,
   1533.2,
   1533.9,
   1534.6,
   1535.3,
   1536,
   1536.7,
   1537.4,
   1538.1,
   1538.8,
   1539.5,
   1540.2,
   1540.9,
   1541.6,
   1542.3,
   1543,
   1543.7,
   1544.4,
   1545.1,
   1545.8,
   1546.5,
   1547.2,
   1547.9,
   1548.6,
   1549.3,
   1550,
   1550,
   1550.7,
   1550.7};
   Double_t sig_fy107[113] = {
   0,
   344.759,
   344.759,
   357.2525,
   370.4269,
   384.3317,
   399.021,
   414.5538,
   430.9946,
   448.4141,
   466.89,
   486.5075,
   507.3603,
   529.5519,
   553.1962,
   578.4195,
   605.3614,
   634.1767,
   665.0376,
   698.1358,
   733.6847,
   771.923,
   813.1175,
   857.5674,
   905.6084,
   957.6179,
   1014.021,
   1075.297,
   1141.988,
   1214.705,
   1294.141,
   1381.078,
   1476.403,
   1581.12,
   1696.36,
   1823.401,
   1963.673,
   2118.775,
   2290.476,
   2480.709,
   2691.548,
   2925.168,
   3183.752,
   3469.362,
   3783.72,
   4127.899,
   4501.898,
   4904.075,
   5330.481,
   5774.125,
   6224.33,
   6666.365,
   7081.647,
   7448.759,
   7607.247,
   7745.409,
   7860.777,
   7951.198,
   8014.923,
   8050.688,
   8057.772,
   8036.031,
   7985.905,
   7908.398,
   7805.029,
   7677.764,
   7528.929,
   7361.112,
   6979.615,
   6555.575,
   6109.84,
   5660.071,
   5219.957,
   4799.189,
   4403.915,
   4037.428,
   3700.891,
   3393.986,
   3115.437,
   2863.412,
   2635.8,
   2430.41,
   2245.087,
   2077.789,
   1926.623,
   1789.864,
   1665.957,
   1553.511,
   1451.287,
   1358.187,
   1273.239,
   1195.585,
   1124.464,
   1059.207,
   999.2201,
   943.9786,
   893.0176,
   845.925,
   802.3341,
   761.9192,
   724.3897,
   689.4863,
   656.977,
   626.6542,
   598.3314,
   571.8411,
   547.0325,
   523.7694,
   501.929,
   481.4001,
   481.4001,
   481.4001,
   0};
   graph = new TGraph(113,sig_fx107,sig_fy107);
   graph->SetName("sig");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig107 = new TH1F("Graph_sig107","Projection of ",113,1472.16,1557.84);
   Graph_sig107->SetMinimum(0);
   Graph_sig107->SetMaximum(8863.549);
   Graph_sig107->SetDirectory(0);
   Graph_sig107->SetStats(0);
   Graph_sig107->SetLineWidth(2);
   Graph_sig107->SetMarkerStyle(20);
   Graph_sig107->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_sig107->GetXaxis()->SetNdivisions(505);
   Graph_sig107->GetXaxis()->SetLabelFont(132);
   Graph_sig107->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig107->GetXaxis()->SetLabelSize(0.06);
   Graph_sig107->GetXaxis()->SetTitleSize(0.072);
   Graph_sig107->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig107->GetXaxis()->SetTitleFont(132);
   Graph_sig107->GetYaxis()->SetLabelFont(132);
   Graph_sig107->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig107->GetYaxis()->SetLabelSize(0.06);
   Graph_sig107->GetYaxis()->SetTitleSize(0.072);
   Graph_sig107->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig107->GetYaxis()->SetTitleFont(132);
   Graph_sig107->GetZaxis()->SetLabelFont(132);
   Graph_sig107->GetZaxis()->SetLabelSize(0.06);
   Graph_sig107->GetZaxis()->SetTitleSize(0.072);
   Graph_sig107->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig107->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig107);
   
   graph->Draw("l");
   
   Double_t bkg_fx108[106] = {
   1479.3,
   1479.3,
   1480,
   1480.7,
   1481.4,
   1482.1,
   1482.8,
   1483.5,
   1484.2,
   1484.9,
   1485.6,
   1486.3,
   1487,
   1487.7,
   1488.4,
   1489.1,
   1489.8,
   1490.5,
   1491.2,
   1491.9,
   1492.6,
   1493.3,
   1494,
   1494.7,
   1495.4,
   1496.1,
   1496.8,
   1497.5,
   1498.2,
   1498.9,
   1499.6,
   1500.3,
   1501,
   1501.7,
   1502.4,
   1503.1,
   1503.8,
   1504.5,
   1505.2,
   1505.9,
   1506.6,
   1507.3,
   1508,
   1508.7,
   1509.4,
   1510.1,
   1510.8,
   1511.5,
   1512.2,
   1512.9,
   1513.6,
   1514.3,
   1515,
   1515.7,
   1516.4,
   1517.1,
   1517.8,
   1518.5,
   1519.2,
   1519.9,
   1520.6,
   1521.3,
   1522,
   1522.7,
   1523.4,
   1524.1,
   1524.8,
   1525.5,
   1526.2,
   1526.9,
   1527.6,
   1528.3,
   1529,
   1529.7,
   1530.4,
   1531.1,
   1531.8,
   1532.5,
   1533.2,
   1533.9,
   1534.6,
   1535.3,
   1536,
   1536.7,
   1537.4,
   1538.1,
   1538.8,
   1539.5,
   1540.2,
   1540.9,
   1541.6,
   1542.3,
   1543,
   1543.7,
   1544.4,
   1545.1,
   1545.8,
   1546.5,
   1547.2,
   1547.9,
   1548.6,
   1549.3,
   1550,
   1550,
   1550.7,
   1550.7};
   Double_t bkg_fy108[106] = {
   0,
   10763.27,
   10763.27,
   10791.74,
   10820.27,
   10848.89,
   10877.58,
   10906.34,
   10935.18,
   10964.1,
   10993.09,
   11022.16,
   11051.31,
   11080.53,
   11109.83,
   11139.21,
   11168.67,
   11198.2,
   11227.82,
   11257.51,
   11287.28,
   11317.12,
   11347.05,
   11377.06,
   11407.14,
   11437.31,
   11467.55,
   11497.88,
   11528.28,
   11558.77,
   11589.33,
   11619.98,
   11650.71,
   11681.52,
   11712.41,
   11743.38,
   11774.43,
   11805.57,
   11836.79,
   11868.09,
   11899.47,
   11930.94,
   11962.49,
   11994.12,
   12025.84,
   12057.64,
   12089.53,
   12121.5,
   12153.55,
   12185.69,
   12217.91,
   12250.22,
   12282.62,
   12315.1,
   12347.66,
   12380.31,
   12413.05,
   12445.88,
   12478.79,
   12511.79,
   12544.87,
   12578.05,
   12611.31,
   12644.66,
   12678.1,
   12711.62,
   12745.24,
   12778.94,
   12812.73,
   12846.61,
   12880.59,
   12914.65,
   12948.8,
   12983.04,
   13017.37,
   13051.8,
   13086.31,
   13120.92,
   13155.61,
   13190.4,
   13225.28,
   13260.25,
   13295.32,
   13330.48,
   13365.73,
   13401.07,
   13436.51,
   13472.04,
   13507.67,
   13543.39,
   13579.2,
   13615.11,
   13651.11,
   13687.21,
   13723.41,
   13759.7,
   13796.08,
   13832.57,
   13869.14,
   13905.82,
   13942.59,
   13979.46,
   14016.43,
   14016.43,
   14016.43,
   0};
   graph = new TGraph(106,bkg_fx108,bkg_fy108);
   graph->SetName("bkg");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg108 = new TH1F("Graph_bkg108","Projection of ",106,1472.16,1557.84);
   Graph_bkg108->SetMinimum(0);
   Graph_bkg108->SetMaximum(15418.07);
   Graph_bkg108->SetDirectory(0);
   Graph_bkg108->SetStats(0);
   Graph_bkg108->SetLineWidth(2);
   Graph_bkg108->SetMarkerStyle(20);
   Graph_bkg108->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_bkg108->GetXaxis()->SetNdivisions(505);
   Graph_bkg108->GetXaxis()->SetLabelFont(132);
   Graph_bkg108->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg108->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg108->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg108->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg108->GetXaxis()->SetTitleFont(132);
   Graph_bkg108->GetYaxis()->SetLabelFont(132);
   Graph_bkg108->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg108->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg108->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg108->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg108->GetYaxis()->SetTitleFont(132);
   Graph_bkg108->GetZaxis()->SetLabelFont(132);
   Graph_bkg108->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg108->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg108->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg108->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg108);
   
   graph->Draw("l");
   
   TH1D *frame_5cee390__130 = new TH1D("frame_5cee390__130"," ",100,1480,1550);
   frame_5cee390__130->SetBinContent(1,21788.6);
   frame_5cee390__130->SetMinimum(324.5254);
   frame_5cee390__130->SetMaximum(40344.99);
   frame_5cee390__130->SetEntries(1);
   frame_5cee390__130->SetDirectory(0);
   frame_5cee390__130->SetStats(0);
   frame_5cee390__130->SetLineWidth(2);
   frame_5cee390__130->SetMarkerStyle(20);
   frame_5cee390__130->GetXaxis()->SetTitle("m(#it{#bar{p}K^{+}}) [MeV/#it{c}^{2}]");
   frame_5cee390__130->GetXaxis()->SetNdivisions(505);
   frame_5cee390__130->GetXaxis()->SetLabelFont(132);
   frame_5cee390__130->GetXaxis()->SetLabelOffset(0.01);
   frame_5cee390__130->GetXaxis()->SetLabelSize(0.06);
   frame_5cee390__130->GetXaxis()->SetTitleSize(0.072);
   frame_5cee390__130->GetXaxis()->SetTitleOffset(0.95);
   frame_5cee390__130->GetXaxis()->SetTitleFont(132);
   frame_5cee390__130->GetYaxis()->SetTitle("Candidates per 0.70 MeV/#it{c}^{2}");
   frame_5cee390__130->GetYaxis()->SetNoExponent();
   frame_5cee390__130->GetYaxis()->SetLabelFont(132);
   frame_5cee390__130->GetYaxis()->SetLabelOffset(0.01);
   frame_5cee390__130->GetYaxis()->SetLabelSize(0.06);
   frame_5cee390__130->GetYaxis()->SetTitleSize(0.072);
   frame_5cee390__130->GetYaxis()->SetTitleOffset(1.1);
   frame_5cee390__130->GetYaxis()->SetTitleFont(132);
   frame_5cee390__130->GetZaxis()->SetLabelFont(132);
   frame_5cee390__130->GetZaxis()->SetLabelSize(0.06);
   frame_5cee390__130->GetZaxis()->SetTitleSize(0.072);
   frame_5cee390__130->GetZaxis()->SetTitleOffset(1.2);
   frame_5cee390__130->GetZaxis()->SetTitleFont(132);
   frame_5cee390__130->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.18,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.7,"log(#chi^{2}_{IP}) #in [#minus 0.5, 0.5]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6126255,0.6064516,0.9526542,0.9075269,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","Signal","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.18,0.79,"#it{p}Ne #sqrt{s_{NN}} = 68 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   Canvas_Fig11a->Modified();
   Canvas_Fig11a->cd();
   Canvas_Fig11a->SetSelected(Canvas_Fig11a);
}


==> figs/Fig11b.C <==
void Fig11b()
{
//=========Macro generated from canvas: Canvas_Fig11b/CompareResolution_210630
//=========  (Mon May 16 11:24:20 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig11b = new TCanvas("Canvas_Fig11b", "CompareResolution_210630",0,0,709,500);
   gStyle->SetOptTitle(0);
   Canvas_Fig11b->SetHighLightColor(2);
   Canvas_Fig11b->Range(1467.75,-683.3189,1555.25,3465.176);
   Canvas_Fig11b->SetFillColor(0);
   Canvas_Fig11b->SetBorderMode(0);
   Canvas_Fig11b->SetBorderSize(2);
   Canvas_Fig11b->SetTickx(1);
   Canvas_Fig11b->SetTicky(1);
   Canvas_Fig11b->SetLeftMargin(0.14);
   Canvas_Fig11b->SetRightMargin(0.06);
   Canvas_Fig11b->SetTopMargin(0.06);
   Canvas_Fig11b->SetBottomMargin(0.16);
   Canvas_Fig11b->SetFrameBorderMode(0);
   Canvas_Fig11b->SetFrameLineColor(0);
   Canvas_Fig11b->SetFrameLineWidth(2);
   Canvas_Fig11b->SetFrameBorderMode(0);
   
   TH1D *frame_63bd980__145 = new TH1D("frame_63bd980__145"," ",100,1480,1550);
   frame_63bd980__145->SetBinContent(1,1987.128);
   frame_63bd980__145->SetMinimum(-19.55976);
   frame_63bd980__145->SetMaximum(3216.266);
   frame_63bd980__145->SetEntries(1);
   frame_63bd980__145->SetDirectory(0);
   frame_63bd980__145->SetStats(0);
   frame_63bd980__145->SetLineWidth(2);
   frame_63bd980__145->SetMarkerStyle(20);
   frame_63bd980__145->GetXaxis()->SetTitle("m(#it{#bar{p}K^{+}}) [MeV/#it{c}^{2}]");
   frame_63bd980__145->GetXaxis()->SetNdivisions(505);
   frame_63bd980__145->GetXaxis()->SetLabelFont(132);
   frame_63bd980__145->GetXaxis()->SetLabelOffset(0.01);
   frame_63bd980__145->GetXaxis()->SetLabelSize(0.06);
   frame_63bd980__145->GetXaxis()->SetTitleSize(0.072);
   frame_63bd980__145->GetXaxis()->SetTitleOffset(0.95);
   frame_63bd980__145->GetXaxis()->SetTitleFont(132);
   frame_63bd980__145->GetYaxis()->SetTitle("Candidates per 0.70 MeV/#it{c}^{2}");
   frame_63bd980__145->GetYaxis()->SetLabelFont(132);
   frame_63bd980__145->GetYaxis()->SetLabelOffset(0.01);
   frame_63bd980__145->GetYaxis()->SetLabelSize(0.06);
   frame_63bd980__145->GetYaxis()->SetTitleSize(0.072);
   frame_63bd980__145->GetYaxis()->SetTitleOffset(0.95);
   frame_63bd980__145->GetYaxis()->SetTitleFont(132);
   frame_63bd980__145->GetZaxis()->SetLabelFont(132);
   frame_63bd980__145->GetZaxis()->SetLabelSize(0.06);
   frame_63bd980__145->GetZaxis()->SetTitleSize(0.072);
   frame_63bd980__145->GetZaxis()->SetTitleOffset(1.2);
   frame_63bd980__145->GetZaxis()->SetTitleFont(132);
   frame_63bd980__145->Draw("FUNC");
   
   Double_t Data_fx3023[100] = {
   1480.35,
   1481.05,
   1481.75,
   1482.45,
   1483.15,
   1483.85,
   1484.55,
   1485.25,
   1485.95,
   1486.65,
   1487.35,
   1488.05,
   1488.75,
   1489.45,
   1490.15,
   1490.85,
   1491.55,
   1492.25,
   1492.95,
   1493.65,
   1494.35,
   1495.05,
   1495.75,
   1496.45,
   1497.15,
   1497.85,
   1498.55,
   1499.25,
   1499.95,
   1500.65,
   1501.35,
   1502.05,
   1502.75,
   1503.45,
   1504.15,
   1504.85,
   1505.55,
   1506.25,
   1506.95,
   1507.65,
   1508.35,
   1509.05,
   1509.75,
   1510.45,
   1511.15,
   1511.85,
   1512.55,
   1513.25,
   1513.95,
   1514.65,
   1515.35,
   1516.05,
   1516.75,
   1517.45,
   1518.15,
   1518.85,
   1519.55,
   1520.25,
   1520.95,
   1521.65,
   1522.35,
   1523.05,
   1523.75,
   1524.45,
   1525.15,
   1525.85,
   1526.55,
   1527.25,
   1527.95,
   1528.65,
   1529.35,
   1530.05,
   1530.75,
   1531.45,
   1532.15,
   1532.85,
   1533.55,
   1534.25,
   1534.95,
   1535.65,
   1536.35,
   1537.05,
   1537.75,
   1538.45,
   1539.15,
   1539.85,
   1540.55,
   1541.25,
   1541.95,
   1542.65,
   1543.35,
   1544.05,
   1544.75,
   1545.45,
   1546.15,
   1546.85,
   1547.55,
   1548.25,
   1548.95,
   1549.65};
   Double_t Data_fy3023[100] = {
   1305,
   1264,
   1271,
   1254,
   1312,
   1335,
   1312,
   1302,
   1360,
   1330,
   1334,
   1366,
   1394,
   1402,
   1356,
   1348,
   1418,
   1348,
   1342,
   1346,
   1414,
   1388,
   1409,
   1441,
   1393,
   1441,
   1407,
   1452,
   1382,
   1496,
   1464,
   1532,
   1524,
   1516,
   1451,
   1533,
   1504,
   1559,
   1597,
   1541,
   1595,
   1626,
   1629,
   1629,
   1714,
   1668,
   1709,
   1781,
   1756,
   1722,
   1787,
   1814,
   1843,
   1719,
   1761,
   1789,
   1824,
   1849,
   1764,
   1731,
   1726,
   1770,
   1809,
   1754,
   1668,
   1686,
   1753,
   1718,
   1689,
   1642,
   1670,
   1648,
   1609,
   1716,
   1727,
   1674,
   1633,
   1647,
   1645,
   1615,
   1635,
   1661,
   1589,
   1586,
   1663,
   1620,
   1677,
   1570,
   1630,
   1686,
   1585,
   1689,
   1614,
   1604,
   1619,
   1542,
   1670,
   1660,
   1625,
   1460};
   Double_t Data_felx3023[100] = {
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985};
   Double_t Data_fely3023[100] = {
   35.62824,
   35.05629,
   35.15459,
   34.91539,
   35.72499,
   36.04107,
   35.72499,
   35.5867,
   36.38157,
   35.97259,
   36.02739,
   36.46282,
   36.83966,
   36.94663,
   36.3273,
   36.21852,
   37.15966,
   36.21852,
   36.13673,
   36.19128,
   37.10652,
   36.75923,
   37.03998,
   37.4638,
   36.82626,
   37.4638,
   37.01333,
   37.6084,
   36.67862,
   38.18139,
   37.76552,
   38.64397,
   38.54164,
   38.43905,
   37.59528,
   38.65674,
   38.28466,
   38.98734,
   39.46561,
   38.75876,
   39.44058,
   39.82679,
   39.86397,
   39.86397,
   40.9035,
   40.34422,
   40.84308,
   41.70486,
   41.40764,
   41,
   41.77588,
   42.09401,
   42.43309,
   40.96384,
   41.46725,
   41.79953,
   42.21124,
   42.50291,
   41.50298,
   41.10829,
   41.04816,
   41.57434,
   42.03528,
   41.38377,
   40.34422,
   40.56397,
   41.37183,
   40.95178,
   40.60049,
   40.02468,
   40.36869,
   40.09865,
   39.61546,
   40.92765,
   41.0602,
   40.4176,
   39.91349,
   40.08633,
   40.06168,
   39.69017,
   39.93822,
   40.25843,
   39.3654,
   39.32775,
   40.28296,
   39.75233,
   40.45424,
   39.12638,
   39.87635,
   40.56397,
   39.3152,
   40.60049,
   39.67773,
   39.55309,
   39.73991,
   38.77149,
   40.36869,
   40.24617,
   39.81439,
   37.71322};
   Double_t Data_fehx3023[100] = {
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985,
   0.3499985};
   Double_t Data_fehy3023[100] = {
   36.62824,
   36.05629,
   36.15459,
   35.91539,
   36.72499,
   37.04107,
   36.72499,
   36.5867,
   37.38157,
   36.97259,
   37.02739,
   37.46282,
   37.83966,
   37.94663,
   37.3273,
   37.21852,
   38.15966,
   37.21852,
   37.13673,
   37.19128,
   38.10652,
   37.75923,
   38.03998,
   38.4638,
   37.82626,
   38.4638,
   38.01333,
   38.6084,
   37.67862,
   39.18139,
   38.76552,
   39.64397,
   39.54164,
   39.43905,
   38.59528,
   39.65674,
   39.28466,
   39.98734,
   40.46561,
   39.75876,
   40.44058,
   40.82679,
   40.86397,
   40.86397,
   41.9035,
   41.34422,
   41.84308,
   42.70486,
   42.40764,
   42,
   42.77588,
   43.09401,
   43.43309,
   41.96384,
   42.46725,
   42.79953,
   43.21124,
   43.50291,
   42.50298,
   42.10829,
   42.04816,
   42.57434,
   43.03528,
   42.38377,
   41.34422,
   41.56397,
   42.37183,
   41.95178,
   41.60049,
   41.02468,
   41.36869,
   41.09865,
   40.61546,
   41.92765,
   42.0602,
   41.4176,
   40.91349,
   41.08633,
   41.06168,
   40.69017,
   40.93822,
   41.25843,
   40.3654,
   40.32775,
   41.28296,
   40.75233,
   41.45424,
   40.12638,
   40.87635,
   41.56397,
   40.3152,
   41.60049,
   40.67773,
   40.55309,
   40.73991,
   39.77149,
   41.36869,
   41.24617,
   40.81439,
   38.71322};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,Data_fx3023,Data_fy3023,Data_felx3023,Data_fehx3023,Data_fely3023,Data_fehy3023);
   grae->SetName("Data");
   grae->SetTitle("Histogram of target_plot__Lambdastar0_MM");
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Data3023 = new TH1F("Graph_Data3023","Histogram of target_plot__Lambdastar0_MM",100,1473,1557);
   Graph_Data3023->SetMinimum(1151.743);
   Graph_Data3023->SetMaximum(1959.845);
   Graph_Data3023->SetDirectory(0);
   Graph_Data3023->SetStats(0);
   Graph_Data3023->SetLineWidth(2);
   Graph_Data3023->SetMarkerStyle(20);
   Graph_Data3023->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_Data3023->GetXaxis()->SetNdivisions(505);
   Graph_Data3023->GetXaxis()->SetLabelFont(132);
   Graph_Data3023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3023->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3023->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3023->GetXaxis()->SetTitleFont(132);
   Graph_Data3023->GetYaxis()->SetLabelFont(132);
   Graph_Data3023->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3023->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3023->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3023->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3023->GetYaxis()->SetTitleFont(132);
   Graph_Data3023->GetZaxis()->SetLabelFont(132);
   Graph_Data3023->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3023->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3023);
   
   grae->Draw("p");
   
   Double_t model_fx112[106] = {
   1479.3,
   1479.3,
   1480,
   1480.7,
   1481.4,
   1482.1,
   1482.8,
   1483.5,
   1484.2,
   1484.9,
   1485.6,
   1486.3,
   1487,
   1487.7,
   1488.4,
   1489.1,
   1489.8,
   1490.5,
   1491.2,
   1491.9,
   1492.6,
   1493.3,
   1494,
   1494.7,
   1495.4,
   1496.1,
   1496.8,
   1497.5,
   1498.2,
   1498.9,
   1499.6,
   1500.3,
   1501,
   1501.7,
   1502.4,
   1503.1,
   1503.8,
   1504.5,
   1505.2,
   1505.9,
   1506.6,
   1507.3,
   1508,
   1508.7,
   1509.4,
   1510.1,
   1510.8,
   1511.5,
   1512.2,
   1512.9,
   1513.6,
   1514.3,
   1515,
   1515.7,
   1516.4,
   1517.1,
   1517.8,
   1518.5,
   1519.2,
   1519.9,
   1520.6,
   1521.3,
   1522,
   1522.7,
   1523.4,
   1524.1,
   1524.8,
   1525.5,
   1526.2,
   1526.9,
   1527.6,
   1528.3,
   1529,
   1529.7,
   1530.4,
   1531.1,
   1531.8,
   1532.5,
   1533.2,
   1533.9,
   1534.6,
   1535.3,
   1536,
   1536.7,
   1537.4,
   1538.1,
   1538.8,
   1539.5,
   1540.2,
   1540.9,
   1541.6,
   1542.3,
   1543,
   1543.7,
   1544.4,
   1545.1,
   1545.8,
   1546.5,
   1547.2,
   1547.9,
   1548.6,
   1549.3,
   1550,
   1550,
   1550.7,
   1550.7};
   Double_t model_fy112[106] = {
   0,
   1287.522,
   1287.522,
   1291.617,
   1295.779,
   1300.01,
   1304.317,
   1308.702,
   1313.172,
   1317.731,
   1322.385,
   1327.14,
   1332.004,
   1336.983,
   1342.085,
   1347.319,
   1352.694,
   1358.22,
   1363.908,
   1369.769,
   1375.818,
   1382.067,
   1388.532,
   1395.228,
   1402.174,
   1409.389,
   1416.893,
   1424.707,
   1432.856,
   1441.364,
   1450.258,
   1459.565,
   1469.314,
   1479.534,
   1490.255,
   1501.506,
   1513.315,
   1525.706,
   1538.699,
   1552.308,
   1566.538,
   1581.378,
   1596.806,
   1612.775,
   1629.214,
   1646.024,
   1663.066,
   1680.169,
   1697.118,
   1713.66,
   1729.508,
   1744.351,
   1757.865,
   1769.734,
   1779.67,
   1787.434,
   1792.86,
   1795.866,
   1796.462,
   1794.753,
   1790.922,
   1785.223,
   1777.951,
   1769.427,
   1759.972,
   1749.895,
   1739.474,
   1728.953,
   1718.537,
   1708.39,
   1698.64,
   1689.381,
   1680.676,
   1672.566,
   1665.072,
   1658.198,
   1651.938,
   1646.277,
   1641.194,
   1636.662,
   1632.655,
   1629.142,
   1626.095,
   1623.484,
   1621.28,
   1619.456,
   1617.987,
   1616.848,
   1616.015,
   1615.467,
   1615.185,
   1615.149,
   1615.342,
   1615.748,
   1616.353,
   1617.143,
   1618.105,
   1619.228,
   1620.5,
   1621.913,
   1623.458,
   1625.125,
   1626.907,
   1626.907,
   1626.907,
   0};
   TGraph *graph = new TGraph(106,model_fx112,model_fy112);
   graph->SetName("model");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model112 = new TH1F("Graph_model112","Projection of ",106,1472.16,1557.84);
   Graph_model112->SetMinimum(0);
   Graph_model112->SetMaximum(1976.109);
   Graph_model112->SetDirectory(0);
   Graph_model112->SetStats(0);
   Graph_model112->SetLineWidth(2);
   Graph_model112->SetMarkerStyle(20);
   Graph_model112->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_model112->GetXaxis()->SetNdivisions(505);
   Graph_model112->GetXaxis()->SetLabelFont(132);
   Graph_model112->GetXaxis()->SetLabelOffset(0.01);
   Graph_model112->GetXaxis()->SetLabelSize(0.06);
   Graph_model112->GetXaxis()->SetTitleSize(0.072);
   Graph_model112->GetXaxis()->SetTitleOffset(0.95);
   Graph_model112->GetXaxis()->SetTitleFont(132);
   Graph_model112->GetYaxis()->SetLabelFont(132);
   Graph_model112->GetYaxis()->SetLabelOffset(0.01);
   Graph_model112->GetYaxis()->SetLabelSize(0.06);
   Graph_model112->GetYaxis()->SetTitleSize(0.072);
   Graph_model112->GetYaxis()->SetTitleOffset(0.95);
   Graph_model112->GetYaxis()->SetTitleFont(132);
   Graph_model112->GetZaxis()->SetLabelFont(132);
   Graph_model112->GetZaxis()->SetLabelSize(0.06);
   Graph_model112->GetZaxis()->SetTitleSize(0.072);
   Graph_model112->GetZaxis()->SetTitleOffset(1.2);
   Graph_model112->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model112);
   
   graph->Draw("l");
   
   Double_t sig_fx113[106] = {
   1479.3,
   1479.3,
   1480,
   1480.7,
   1481.4,
   1482.1,
   1482.8,
   1483.5,
   1484.2,
   1484.9,
   1485.6,
   1486.3,
   1487,
   1487.7,
   1488.4,
   1489.1,
   1489.8,
   1490.5,
   1491.2,
   1491.9,
   1492.6,
   1493.3,
   1494,
   1494.7,
   1495.4,
   1496.1,
   1496.8,
   1497.5,
   1498.2,
   1498.9,
   1499.6,
   1500.3,
   1501,
   1501.7,
   1502.4,
   1503.1,
   1503.8,
   1504.5,
   1505.2,
   1505.9,
   1506.6,
   1507.3,
   1508,
   1508.7,
   1509.4,
   1510.1,
   1510.8,
   1511.5,
   1512.2,
   1512.9,
   1513.6,
   1514.3,
   1515,
   1515.7,
   1516.4,
   1517.1,
   1517.8,
   1518.5,
   1519.2,
   1519.9,
   1520.6,
   1521.3,
   1522,
   1522.7,
   1523.4,
   1524.1,
   1524.8,
   1525.5,
   1526.2,
   1526.9,
   1527.6,
   1528.3,
   1529,
   1529.7,
   1530.4,
   1531.1,
   1531.8,
   1532.5,
   1533.2,
   1533.9,
   1534.6,
   1535.3,
   1536,
   1536.7,
   1537.4,
   1538.1,
   1538.8,
   1539.5,
   1540.2,
   1540.9,
   1541.6,
   1542.3,
   1543,
   1543.7,
   1544.4,
   1545.1,
   1545.8,
   1546.5,
   1547.2,
   1547.9,
   1548.6,
   1549.3,
   1550,
   1550,
   1550.7,
   1550.7};
   Double_t sig_fy113[106] = {
   0,
   34.78137,
   34.78137,
   35.97066,
   37.21969,
   38.53238,
   39.91291,
   41.36582,
   42.89601,
   44.50877,
   46.20983,
   48.00537,
   49.9021,
   51.90729,
   54.0288,
   56.27517,
   58.65565,
   61.18028,
   63.85996,
   66.70649,
   69.73269,
   72.95243,
   76.38078,
   80.03399,
   83.92967,
   88.0868,
   92.52579,
   97.26856,
   102.3385,
   107.7606,
   113.5612,
   119.7679,
   126.4094,
   133.515,
   141.1144,
   149.2364,
   157.9088,
   167.156,
   176.9983,
   187.4491,
   198.5125,
   210.1803,
   222.4275,
   235.2088,
   248.4533,
   262.0599,
   275.8928,
   289.7782,
   303.5021,
   316.8119,
   329.4206,
   341.0161,
   351.2752,
   359.8816,
   366.5472,
   371.0342,
   373.1751,
   372.888,
   370.1839,
   365.166,
   358.0198,
   348.9969,
   338.394,
   326.531,
   313.7299,
   300.2979,
   286.5146,
   272.6239,
   258.83,
   245.2978,
   232.1545,
   219.4936,
   207.3796,
   195.8525,
   184.9331,
   174.6264,
   164.9257,
   155.8159,
   147.2754,
   139.279,
   131.7985,
   124.8049,
   118.2684,
   112.1599,
   106.4509,
   101.114,
   96.12325,
   91.45406,
   87.08335,
   82.98958,
   79.15264,
   75.55391,
   72.1761,
   69.00324,
   66.02056,
   63.21443,
   60.57229,
   58.08254,
   55.73451,
   53.51835,
   51.42497,
   49.446,
   47.57373,
   47.57373,
   47.57373,
   0};
   graph = new TGraph(106,sig_fx113,sig_fy113);
   graph->SetName("sig");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig113 = new TH1F("Graph_sig113","Projection of ",106,1472.16,1557.84);
   Graph_sig113->SetMinimum(0);
   Graph_sig113->SetMaximum(410.4927);
   Graph_sig113->SetDirectory(0);
   Graph_sig113->SetStats(0);
   Graph_sig113->SetLineWidth(2);
   Graph_sig113->SetMarkerStyle(20);
   Graph_sig113->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_sig113->GetXaxis()->SetNdivisions(505);
   Graph_sig113->GetXaxis()->SetLabelFont(132);
   Graph_sig113->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig113->GetXaxis()->SetLabelSize(0.06);
   Graph_sig113->GetXaxis()->SetTitleSize(0.072);
   Graph_sig113->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig113->GetXaxis()->SetTitleFont(132);
   Graph_sig113->GetYaxis()->SetLabelFont(132);
   Graph_sig113->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig113->GetYaxis()->SetLabelSize(0.06);
   Graph_sig113->GetYaxis()->SetTitleSize(0.072);
   Graph_sig113->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig113->GetYaxis()->SetTitleFont(132);
   Graph_sig113->GetZaxis()->SetLabelFont(132);
   Graph_sig113->GetZaxis()->SetLabelSize(0.06);
   Graph_sig113->GetZaxis()->SetTitleSize(0.072);
   Graph_sig113->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig113->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig113);
   
   graph->Draw("l");
   
   Double_t bkg_fx114[106] = {
   1479.3,
   1479.3,
   1480,
   1480.7,
   1481.4,
   1482.1,
   1482.8,
   1483.5,
   1484.2,
   1484.9,
   1485.6,
   1486.3,
   1487,
   1487.7,
   1488.4,
   1489.1,
   1489.8,
   1490.5,
   1491.2,
   1491.9,
   1492.6,
   1493.3,
   1494,
   1494.7,
   1495.4,
   1496.1,
   1496.8,
   1497.5,
   1498.2,
   1498.9,
   1499.6,
   1500.3,
   1501,
   1501.7,
   1502.4,
   1503.1,
   1503.8,
   1504.5,
   1505.2,
   1505.9,
   1506.6,
   1507.3,
   1508,
   1508.7,
   1509.4,
   1510.1,
   1510.8,
   1511.5,
   1512.2,
   1512.9,
   1513.6,
   1514.3,
   1515,
   1515.7,
   1516.4,
   1517.1,
   1517.8,
   1518.5,
   1519.2,
   1519.9,
   1520.6,
   1521.3,
   1522,
   1522.7,
   1523.4,
   1524.1,
   1524.8,
   1525.5,
   1526.2,
   1526.9,
   1527.6,
   1528.3,
   1529,
   1529.7,
   1530.4,
   1531.1,
   1531.8,
   1532.5,
   1533.2,
   1533.9,
   1534.6,
   1535.3,
   1536,
   1536.7,
   1537.4,
   1538.1,
   1538.8,
   1539.5,
   1540.2,
   1540.9,
   1541.6,
   1542.3,
   1543,
   1543.7,
   1544.4,
   1545.1,
   1545.8,
   1546.5,
   1547.2,
   1547.9,
   1548.6,
   1549.3,
   1550,
   1550,
   1550.7,
   1550.7};
   Double_t bkg_fy114[106] = {
   0,
   1252.741,
   1252.741,
   1255.646,
   1258.559,
   1261.478,
   1264.404,
   1267.336,
   1270.276,
   1273.222,
   1276.175,
   1279.135,
   1282.102,
   1285.076,
   1288.056,
   1291.044,
   1294.038,
   1297.039,
   1300.048,
   1303.063,
   1306.085,
   1309.115,
   1312.151,
   1315.194,
   1318.245,
   1321.302,
   1324.367,
   1327.439,
   1330.517,
   1333.603,
   1336.696,
   1339.797,
   1342.904,
   1346.019,
   1349.141,
   1352.27,
   1355.406,
   1358.55,
   1361.701,
   1364.859,
   1368.025,
   1371.198,
   1374.378,
   1377.566,
   1380.761,
   1383.964,
   1387.174,
   1390.391,
   1393.616,
   1396.848,
   1400.088,
   1403.335,
   1406.59,
   1409.853,
   1413.123,
   1416.4,
   1419.685,
   1422.978,
   1426.278,
   1429.587,
   1432.902,
   1436.226,
   1439.557,
   1442.896,
   1446.242,
   1449.597,
   1452.959,
   1456.329,
   1459.707,
   1463.092,
   1466.486,
   1469.887,
   1473.296,
   1476.713,
   1480.138,
   1483.571,
   1487.012,
   1490.461,
   1493.918,
   1497.383,
   1500.856,
   1504.337,
   1507.826,
   1511.324,
   1514.829,
   1518.342,
   1521.864,
   1525.394,
   1528.932,
   1532.478,
   1536.032,
   1539.595,
   1543.166,
   1546.745,
   1550.333,
   1553.928,
   1557.532,
   1561.145,
   1564.766,
   1568.395,
   1572.033,
   1575.679,
   1579.334,
   1579.334,
   1579.334,
   0};
   graph = new TGraph(106,bkg_fx114,bkg_fy114);
   graph->SetName("bkg");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg114 = new TH1F("Graph_bkg114","Projection of ",106,1472.16,1557.84);
   Graph_bkg114->SetMinimum(0);
   Graph_bkg114->SetMaximum(1737.267);
   Graph_bkg114->SetDirectory(0);
   Graph_bkg114->SetStats(0);
   Graph_bkg114->SetLineWidth(2);
   Graph_bkg114->SetMarkerStyle(20);
   Graph_bkg114->GetXaxis()->SetTitle("Invariant mass of the #bar{#Lambda}^{*} candidates [MeV/c^{2}]");
   Graph_bkg114->GetXaxis()->SetNdivisions(505);
   Graph_bkg114->GetXaxis()->SetLabelFont(132);
   Graph_bkg114->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg114->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg114->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg114->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg114->GetXaxis()->SetTitleFont(132);
   Graph_bkg114->GetYaxis()->SetLabelFont(132);
   Graph_bkg114->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg114->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg114->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg114->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg114->GetYaxis()->SetTitleFont(132);
   Graph_bkg114->GetZaxis()->SetLabelFont(132);
   Graph_bkg114->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg114->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg114->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg114->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg114);
   
   graph->Draw("l");
   
   TH1D *frame_63bd980__146 = new TH1D("frame_63bd980__146"," ",100,1480,1550);
   frame_63bd980__146->SetBinContent(1,1987.128);
   frame_63bd980__146->SetMinimum(-19.55976);
   frame_63bd980__146->SetMaximum(3216.266);
   frame_63bd980__146->SetEntries(1);
   frame_63bd980__146->SetDirectory(0);
   frame_63bd980__146->SetStats(0);
   frame_63bd980__146->SetLineWidth(2);
   frame_63bd980__146->SetMarkerStyle(20);
   frame_63bd980__146->GetXaxis()->SetTitle("m(#it{#bar{p}K^{+}}) [MeV/#it{c}^{2}]");
   frame_63bd980__146->GetXaxis()->SetNdivisions(505);
   frame_63bd980__146->GetXaxis()->SetLabelFont(132);
   frame_63bd980__146->GetXaxis()->SetLabelOffset(0.01);
   frame_63bd980__146->GetXaxis()->SetLabelSize(0.06);
   frame_63bd980__146->GetXaxis()->SetTitleSize(0.072);
   frame_63bd980__146->GetXaxis()->SetTitleOffset(0.95);
   frame_63bd980__146->GetXaxis()->SetTitleFont(132);
   frame_63bd980__146->GetYaxis()->SetTitle("Candidates per 0.70 MeV/#it{c}^{2}");
   frame_63bd980__146->GetYaxis()->SetLabelFont(132);
   frame_63bd980__146->GetYaxis()->SetLabelOffset(0.01);
   frame_63bd980__146->GetYaxis()->SetLabelSize(0.06);
   frame_63bd980__146->GetYaxis()->SetTitleSize(0.072);
   frame_63bd980__146->GetYaxis()->SetTitleOffset(0.95);
   frame_63bd980__146->GetYaxis()->SetTitleFont(132);
   frame_63bd980__146->GetZaxis()->SetLabelFont(132);
   frame_63bd980__146->GetZaxis()->SetLabelSize(0.06);
   frame_63bd980__146->GetZaxis()->SetTitleSize(0.072);
   frame_63bd980__146->GetZaxis()->SetTitleOffset(1.2);
   frame_63bd980__146->GetZaxis()->SetTitleFont(132);
   frame_63bd980__146->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.18,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.7,"log(#chi^{2}_{IP}) #in [2.5, 4.5]");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.612447,0.6218487,0.9278642,0.9222689,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","Signal","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.18,0.79,"#it{p}Ne #sqrt{s_{NN}} = 68 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   Canvas_Fig11b->Modified();
   Canvas_Fig11b->cd();
   Canvas_Fig11b->SetSelected(Canvas_Fig11b);
}


==> figs/Fig12.C <==
void Fig12()
{
//=========Macro generated from canvas: FitIPCHI2_220111/FitIPCHI2_220111
//=========  (Mon May 16 11:40:48 2022) by ROOT version 6.18/04
   TCanvas *FitIPCHI2_220111 = new TCanvas("FitIPCHI2_220111", "FitIPCHI2_220111",0,185,970,600);
   gStyle->SetOptTitle(0);
   FitIPCHI2_220111->SetHighLightColor(2);
   FitIPCHI2_220111->Range(-14.32099,-5.447971,16.54321,0.2867353);
   FitIPCHI2_220111->SetFillColor(0);
   FitIPCHI2_220111->SetBorderMode(0);
   FitIPCHI2_220111->SetBorderSize(2);
   FitIPCHI2_220111->SetLogy();
   FitIPCHI2_220111->SetTickx(1);
   FitIPCHI2_220111->SetTicky(1);
   FitIPCHI2_220111->SetLeftMargin(0.14);
   FitIPCHI2_220111->SetRightMargin(0.05);
   FitIPCHI2_220111->SetTopMargin(0.05);
   FitIPCHI2_220111->SetBottomMargin(0.2);
   FitIPCHI2_220111->SetFrameLineWidth(2);
   FitIPCHI2_220111->SetFrameBorderMode(0);
   FitIPCHI2_220111->SetFrameLineWidth(2);
   FitIPCHI2_220111->SetFrameBorderMode(0);
   
   TH1D *h_pHe_prompt_pbar_mI700_100__1 = new TH1D("h_pHe_prompt_pbar_mI700_100__1","",75,-10,15);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(0,0.0001510301);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(1,6.97062e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(2,8.713275e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(3,0.0001394124);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(4,0.0001723292);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(5,0.0001897558);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(6,0.0003039965);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(7,0.0004414726);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(8,0.0006389735);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(9,0.0008519647);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(10,0.001094);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(11,0.001554836);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(12,0.002220917);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(13,0.00316776);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(14,0.004453452);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(15,0.006347137);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(16,0.008448004);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(17,0.01189653);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(18,0.01627833);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(19,0.02232922);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(20,0.03070558);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(21,0.04212384);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(22,0.05633616);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(23,0.07538145);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(24,0.1000691);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(25,0.1289584);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(26,0.1632558);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(27,0.2024907);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(28,0.2418399);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(29,0.2735891);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(30,0.2937652);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(31,0.2915655);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(32,0.2701929);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(33,0.225608);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(34,0.1671419);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(35,0.1099267);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(36,0.06800034);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(37,0.04117507);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(38,0.02617855);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(39,0.01650875);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(40,0.01171258);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(41,0.009327077);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(42,0.008684231);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(43,0.00808011);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(44,0.00810141);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(45,0.008074302);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(46,0.007994914);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(47,0.007750942);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(48,0.006664687);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(49,0.005074999);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(50,0.003473692);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(51,0.002242216);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(52,0.001355398);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(53,0.0009216709);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(54,0.0007396602);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(55,0.0006564001);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(56,0.0005247328);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(57,0.0004627717);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(58,0.0004182372);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(59,0.0003969381);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(60,0.0003407859);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(61,0.000348531);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(62,0.0002304177);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(63,0.0002575257);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(64,0.0002091186);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(65,0.0001471575);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(66,0.0001123044);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(67,5.80885e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(68,5.227965e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(69,4.453452e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(70,2.129912e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(71,1.16177e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(72,7.745133e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(73,1.936283e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinContent(74,1.936283e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(0,1.710079e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(1,1.16177e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(2,1.298898e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(3,1.642991e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(4,1.826686e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(5,1.916823e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(6,2.426156e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(7,2.923724e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(8,3.517433e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(9,4.061582e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(10,4.602493e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(11,5.486895e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(12,6.557686e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(13,7.831782e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(14,9.286089e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(15,0.0001108596);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(16,0.0001278973);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(17,0.000151773);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(18,0.0001775372);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(19,0.000207932);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(20,0.0002438334);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(21,0.0002855936);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(22,0.0003302768);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(23,0.0003820469);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(24,0.0004401841);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(25,0.0004996999);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(26,0.0005622361);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(27,0.0006261624);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(28,0.0006843029);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(29,0.0007278365);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(30,0.0007541967);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(31,0.0007513678);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(32,0.0007233049);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(33,0.0006609395);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(34,0.0005688885);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(35,0.0004613558);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(36,0.0003628607);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(37,0.000282359);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(38,0.0002251424);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(39,0.0001787893);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(40,0.0001505951);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(41,0.000134387);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(42,0.0001296732);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(43,0.0001250815);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(44,0.0001252463);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(45,0.0001250365);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(46,0.0001244203);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(47,0.0001225072);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(48,0.000113599);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(49,9.912939e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(50,8.201252e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(51,6.589056e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(52,5.122924e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(53,4.224472e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(54,3.784431e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(55,3.565076e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(56,3.187525e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(57,2.993421e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(58,2.845744e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(59,2.772336e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(60,2.56877e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(61,2.597797e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(62,2.112236e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(63,2.233031e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(64,2.012245e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(65,1.688013e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(66,1.474629e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(67,1.060546e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(68,1.006122e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(69,9.286089e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(70,6.421925e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(71,4.742906e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(72,3.872567e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(73,1.936283e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetBinError(74,1.936283e-06);
   h_pHe_prompt_pbar_mI700_100__1->SetMinimum(5e-05);
   h_pHe_prompt_pbar_mI700_100__1->SetMaximum(1);
   h_pHe_prompt_pbar_mI700_100__1->SetEntries(1549438);
   h_pHe_prompt_pbar_mI700_100__1->SetDirectory(0);
   h_pHe_prompt_pbar_mI700_100__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h_pHe_prompt_pbar_mI700_100__1->SetFillColor(ci);
   h_pHe_prompt_pbar_mI700_100__1->SetFillStyle(3013);

   ci = TColor::GetColor("#ff0000");
   h_pHe_prompt_pbar_mI700_100__1->SetLineColor(ci);
   h_pHe_prompt_pbar_mI700_100__1->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h_pHe_prompt_pbar_mI700_100__1->SetMarkerColor(ci);
   h_pHe_prompt_pbar_mI700_100__1->SetMarkerStyle(20);
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetNdivisions(505);
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetLabelFont(132);
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetLabelOffset(0.01);
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetLabelSize(0.06);
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetTitleSize(0.072);
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetTitleOffset(0.95);
   h_pHe_prompt_pbar_mI700_100__1->GetXaxis()->SetTitleFont(132);
   h_pHe_prompt_pbar_mI700_100__1->GetYaxis()->SetTitle("Normalised distribution");
   h_pHe_prompt_pbar_mI700_100__1->GetYaxis()->SetLabelFont(132);
   h_pHe_prompt_pbar_mI700_100__1->GetYaxis()->SetLabelOffset(0.01);
   h_pHe_prompt_pbar_mI700_100__1->GetYaxis()->SetLabelSize(0.06);
   h_pHe_prompt_pbar_mI700_100__1->GetYaxis()->SetTitleSize(0.072);
   h_pHe_prompt_pbar_mI700_100__1->GetYaxis()->SetTitleOffset(0.855);
   h_pHe_prompt_pbar_mI700_100__1->GetYaxis()->SetTitleFont(132);
   h_pHe_prompt_pbar_mI700_100__1->GetZaxis()->SetLabelFont(132);
   h_pHe_prompt_pbar_mI700_100__1->GetZaxis()->SetLabelSize(0.06);
   h_pHe_prompt_pbar_mI700_100__1->GetZaxis()->SetTitleSize(0.072);
   h_pHe_prompt_pbar_mI700_100__1->GetZaxis()->SetTitleOffset(1.2);
   h_pHe_prompt_pbar_mI700_100__1->GetZaxis()->SetTitleFont(132);
   h_pHe_prompt_pbar_mI700_100__1->Draw("HIST");
   Double_t xAxis1[16] = {-10, -7, -5, -3.85, -2.7, -1.55, -0.4, 0.75, 1.9, 3.05, 4.2, 5.35, 6.5, 8, 11, 15}; 
   
   TH1D *Histo_LS_Nsig_mI700_100__2 = new TH1D("Histo_LS_Nsig_mI700_100__2","",15, xAxis1);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(1,0.0001757702);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(2,0.002150765);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(3,0.008527027);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(4,0.03064077);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(5,0.07540338);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(6,0.1908902);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(7,0.3092766);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(8,0.1868287);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(9,0.03402726);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(10,0.0118235);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(11,0.00775127);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(12,0.005684416);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(13,0.002648975);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(14,0.0002459473);
   Histo_LS_Nsig_mI700_100__2->SetBinContent(15,0.0001197152);
   Histo_LS_Nsig_mI700_100__2->SetBinError(1,9.601671e-06);
   Histo_LS_Nsig_mI700_100__2->SetBinError(2,6.013652e-05);
   Histo_LS_Nsig_mI700_100__2->SetBinError(3,0.000154666);
   Histo_LS_Nsig_mI700_100__2->SetBinError(4,0.0003786091);
   Histo_LS_Nsig_mI700_100__2->SetBinError(5,0.001365677);
   Histo_LS_Nsig_mI700_100__2->SetBinError(6,0.0008515031);
   Histo_LS_Nsig_mI700_100__2->SetBinError(7,0.0009181562);
   Histo_LS_Nsig_mI700_100__2->SetBinError(8,0.000875538);
   Histo_LS_Nsig_mI700_100__2->SetBinError(9,0.0008872076);
   Histo_LS_Nsig_mI700_100__2->SetBinError(10,0.0009286871);
   Histo_LS_Nsig_mI700_100__2->SetBinError(11,0.000394774);
   Histo_LS_Nsig_mI700_100__2->SetBinError(12,0.0003562249);
   Histo_LS_Nsig_mI700_100__2->SetBinError(13,0.0002008703);
   Histo_LS_Nsig_mI700_100__2->SetBinError(14,0.0001156822);
   Histo_LS_Nsig_mI700_100__2->SetBinError(15,5.055327e-05);
   Histo_LS_Nsig_mI700_100__2->SetMinimum(5e-05);
   Histo_LS_Nsig_mI700_100__2->SetMaximum(1);
   Histo_LS_Nsig_mI700_100__2->SetEntries(15);
   Histo_LS_Nsig_mI700_100__2->SetDirectory(0);
   Histo_LS_Nsig_mI700_100__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Histo_LS_Nsig_mI700_100__2->SetLineColor(ci);
   Histo_LS_Nsig_mI700_100__2->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   Histo_LS_Nsig_mI700_100__2->SetMarkerColor(ci);
   Histo_LS_Nsig_mI700_100__2->SetMarkerStyle(20);
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetTitle("#bar{p} log(#chi_{IP}^{2})");
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetNdivisions(505);
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetLabelFont(132);
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetLabelOffset(0.01);
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetLabelSize(0.06);
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetTitleSize(0.072);
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetTitleOffset(0.95);
   Histo_LS_Nsig_mI700_100__2->GetXaxis()->SetTitleFont(132);
   Histo_LS_Nsig_mI700_100__2->GetYaxis()->SetTitle("Fitted signal density");
   Histo_LS_Nsig_mI700_100__2->GetYaxis()->SetLabelFont(132);
   Histo_LS_Nsig_mI700_100__2->GetYaxis()->SetLabelOffset(0.01);
   Histo_LS_Nsig_mI700_100__2->GetYaxis()->SetLabelSize(0.06);
   Histo_LS_Nsig_mI700_100__2->GetYaxis()->SetTitleSize(0.072);
   Histo_LS_Nsig_mI700_100__2->GetYaxis()->SetTitleOffset(0.855);
   Histo_LS_Nsig_mI700_100__2->GetYaxis()->SetTitleFont(132);
   Histo_LS_Nsig_mI700_100__2->GetZaxis()->SetLabelFont(132);
   Histo_LS_Nsig_mI700_100__2->GetZaxis()->SetLabelSize(0.06);
   Histo_LS_Nsig_mI700_100__2->GetZaxis()->SetTitleSize(0.072);
   Histo_LS_Nsig_mI700_100__2->GetZaxis()->SetTitleOffset(1.2);
   Histo_LS_Nsig_mI700_100__2->GetZaxis()->SetTitleFont(132);
   Histo_LS_Nsig_mI700_100__2->Draw("E1 SAME");
   TLatex *   tex = new TLatex(0.18,0.88,"#scale[1.000000]{LHCb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.88,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_pHe_prompt_pbar_-700_100","#scale[1.000000]{Prompt #bar{#it{p}} in #it{p}He simulation}","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3013);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Histo_LS_Nsig_-700_100","#scale[1.000000]{#bar{#Lambda}(1520) #rightarrow #bar{#it{p}}#it{K}^{+} in #it{p}Ne data}","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   FitIPCHI2_220111->Modified();
   FitIPCHI2_220111->cd();
   FitIPCHI2_220111->SetSelected(FitIPCHI2_220111);
}


==> figs/Fig13.C <==
void Fig13()
{
//=========Macro generated from canvas: rep_LSSyst_220120/rep_LSSyst_220120
//=========  (Mon May 16 13:12:45 2022) by ROOT version 6.18/04
   TCanvas *rep_LSSyst_220120 = new TCanvas("rep_LSSyst_220120", "rep_LSSyst_220120",341,350,1099,634);
   gStyle->SetOptTitle(0);
   rep_LSSyst_220120->SetHighLightColor(2);
   rep_LSSyst_220120->Range(-12.58642,-0.2501111,13.03086,8.386051);
   rep_LSSyst_220120->SetFillColor(0);
   rep_LSSyst_220120->SetBorderMode(0);
   rep_LSSyst_220120->SetBorderSize(2);
   rep_LSSyst_220120->SetLogy();
   rep_LSSyst_220120->SetTickx(1);
   rep_LSSyst_220120->SetTicky(1);
   rep_LSSyst_220120->SetLeftMargin(0.14);
   rep_LSSyst_220120->SetRightMargin(0.05);
   rep_LSSyst_220120->SetTopMargin(0.05);
   rep_LSSyst_220120->SetBottomMargin(0.2);
   rep_LSSyst_220120->SetFrameLineWidth(2);
   rep_LSSyst_220120->SetFrameBorderMode(0);
   rep_LSSyst_220120->SetFrameLineWidth(2);
   rep_LSSyst_220120->SetFrameBorderMode(0);
   
   TH1D *frame_9877d10__7 = new TH1D("frame_9877d10__7"," ",100,-10,15);
   frame_9877d10__7->SetBinContent(1,116667.4);
   frame_9877d10__7->SetMinimum(30);
   frame_9877d10__7->SetMaximum(9e+07);
   frame_9877d10__7->SetEntries(2);
   frame_9877d10__7->SetDirectory(0);
   frame_9877d10__7->SetStats(0);
   frame_9877d10__7->SetLineWidth(2);
   frame_9877d10__7->SetMarkerStyle(20);
   frame_9877d10__7->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_9877d10__7->GetXaxis()->SetRange(5,87);
   frame_9877d10__7->GetXaxis()->SetNdivisions(505);
   frame_9877d10__7->GetXaxis()->SetLabelFont(132);
   frame_9877d10__7->GetXaxis()->SetLabelOffset(0.01);
   frame_9877d10__7->GetXaxis()->SetLabelSize(0.06);
   frame_9877d10__7->GetXaxis()->SetTitleSize(0.06);
   frame_9877d10__7->GetXaxis()->SetTitleOffset(1.1);
   frame_9877d10__7->GetXaxis()->SetTitleFont(132);
   frame_9877d10__7->GetYaxis()->SetTitle("Candidates per 0.33 ");
   frame_9877d10__7->GetYaxis()->SetLabelFont(132);
   frame_9877d10__7->GetYaxis()->SetLabelOffset(0.01);
   frame_9877d10__7->GetYaxis()->SetLabelSize(0.06);
   frame_9877d10__7->GetYaxis()->SetTitleSize(0.06);
   frame_9877d10__7->GetYaxis()->SetTitleOffset(0.95);
   frame_9877d10__7->GetYaxis()->SetTitleFont(132);
   frame_9877d10__7->GetZaxis()->SetLabelFont(132);
   frame_9877d10__7->GetZaxis()->SetLabelSize(0.06);
   frame_9877d10__7->GetZaxis()->SetTitleSize(0.072);
   frame_9877d10__7->GetZaxis()->SetTitleOffset(1.2);
   frame_9877d10__7->GetZaxis()->SetTitleFont(132);
   frame_9877d10__7->Draw("FUNC");
   
   Double_t Data_fx3004[75] = {
   -9.833333,
   -9.5,
   -9.166667,
   -8.833333,
   -8.5,
   -8.166667,
   -7.833333,
   -7.5,
   -7.166667,
   -6.833333,
   -6.5,
   -6.166667,
   -5.833333,
   -5.5,
   -5.166667,
   -4.833333,
   -4.5,
   -4.166667,
   -3.833333,
   -3.5,
   -3.166667,
   -2.833333,
   -2.5,
   -2.166667,
   -1.833333,
   -1.5,
   -1.166667,
   -0.8333333,
   -0.5,
   -0.1666667,
   0.1666667,
   0.5,
   0.8333333,
   1.166667,
   1.5,
   1.833333,
   2.166667,
   2.5,
   2.833333,
   3.166667,
   3.5,
   3.833333,
   4.166667,
   4.5,
   4.833333,
   5.166667,
   5.5,
   5.833333,
   6.166667,
   6.5,
   6.833333,
   7.166667,
   7.5,
   7.833333,
   8.166667,
   8.5,
   8.833333,
   9.166667,
   9.5,
   9.833333,
   10.16667,
   10.5,
   10.83333,
   11.16667,
   11.5,
   11.83333,
   12.16667,
   12.5,
   12.83333,
   13.16667,
   13.5,
   13.83333,
   14.16667,
   14.5,
   14.83333};
   Double_t Data_fy3004[75] = {
   25,
   32,
   56,
   73,
   89,
   125,
   126,
   243,
   316,
   449,
   592,
   832,
   1175,
   1595,
   2271,
   3146,
   4267,
   6063,
   8302,
   11170,
   15333,
   20607,
   27873,
   37015,
   47575,
   60407,
   75301,
   89167,
   102481,
   109532,
   110747,
   102895,
   86185,
   65851,
   45049,
   28663,
   18811,
   13167,
   10051,
   8614,
   8449,
   9064,
   9953,
   11448,
   13438,
   15257,
   16171,
   15346,
   12098,
   8461,
   6755,
   5830,
   4372,
   3057,
   2868,
   3083,
   3153,
   3278,
   3338,
   3142,
   2787,
   2352,
   1839,
   1320,
   951,
   604,
   442,
   311,
   251,
   181,
   160,
   82,
   34,
   19,
   4};
   Double_t Data_felx3004[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fely3004[75] = {
   4.966335,
   5.627135,
   7.4609,
   8.524388,
   9.416226,
   10.69151,
   10.7361,
   15.09647,
   17.28342,
   20.69552,
   23.83619,
   28.34874,
   33.78192,
   39.44058,
   47.15763,
   55.59144,
   64.82419,
   77.36687,
   90.61668,
   105.1894,
   123.3275,
   143.0523,
   166.4528,
   191.8935,
   217.6175,
   245.2789,
   273.9107,
   298.1089,
   319.6269,
   330.4566,
   332.2871,
   320.2729,
   293.0732,
   256.115,
   211.7481,
   168.8022,
   136.6541,
   114.2486,
   99.75592,
   92.31298,
   91.4198,
   94.70635,
   99.26598,
   106.4965,
   115.4235,
   123.0202,
   126.6662,
   123.38,
   109.492,
   91.48505,
   81.69033,
   75.85607,
   65.62299,
   54.7924,
   53.05605,
   55.02702,
   55.65381,
   56.756,
   57.27759,
   55.55578,
   52.29441,
   48,
   42.38648,
   35.83524,
   30.34234,
   24.0815,
   20.52974,
   17.14228,
   15.35087,
   12.96291,
   12.15899,
   9.036884,
   5.802128,
   4.320219,
   1.914339};
   Double_t Data_fehx3004[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fehy3004[75] = {
   6.066589,
   6.715753,
   8.527879,
   9.583044,
   10.46934,
   11.69151,
   11.7361,
   16.09647,
   18.28342,
   21.69552,
   24.83619,
   29.34874,
   34.78192,
   40.44058,
   48.15763,
   56.59144,
   65.82419,
   78.36687,
   91.61668,
   106.1894,
   124.3275,
   144.0523,
   167.4528,
   192.8935,
   218.6175,
   246.2789,
   274.9107,
   299.1089,
   320.6269,
   331.4566,
   333.2871,
   321.2729,
   294.0732,
   257.115,
   212.7481,
   169.8022,
   137.6541,
   115.2486,
   100.7559,
   93.31298,
   92.4198,
   95.70635,
   100.266,
   107.4965,
   116.4235,
   124.0202,
   127.6662,
   124.38,
   110.492,
   92.48505,
   82.69033,
   76.85607,
   66.62299,
   55.7924,
   54.05605,
   56.02702,
   56.65381,
   57.756,
   58.27759,
   56.55578,
   53.29441,
   49,
   43.38648,
   36.83524,
   31.34234,
   25.0815,
   21.52974,
   18.14228,
   16.35087,
   13.96291,
   13.15899,
   10.09222,
   6.888101,
   5.435196,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,Data_fx3004,Data_fy3004,Data_felx3004,Data_fehx3004,Data_fely3004,Data_fehy3004);
   grae->SetName("Data");
   grae->SetTitle("Histogram of DATA_DataHist_p_12.0_110.0_pT_0.4_4.0_plot__log(pbar_IPCHI2_OWNPV)");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data3004 = new TH1F("Graph_Data3004","Histogram of DATA_DataHist_p_12.0_110.0_pT_0.4_4.0_plot__log(pbar_IPCHI2_OWNPV)",100,-12.5,17.5);
   Graph_Data3004->SetMinimum(1.877095);
   Graph_Data3004->SetMaximum(122188.1);
   Graph_Data3004->SetDirectory(0);
   Graph_Data3004->SetStats(0);
   Graph_Data3004->SetLineWidth(2);
   Graph_Data3004->SetMarkerStyle(20);
   Graph_Data3004->GetXaxis()->SetNdivisions(505);
   Graph_Data3004->GetXaxis()->SetLabelFont(132);
   Graph_Data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3004->GetXaxis()->SetTitleFont(132);
   Graph_Data3004->GetYaxis()->SetLabelFont(132);
   Graph_Data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3004->GetYaxis()->SetTitleFont(132);
   Graph_Data3004->GetZaxis()->SetLabelFont(132);
   Graph_Data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3004);
   
   grae->Draw("p");
   
   Double_t Model_fx20[121] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   0.9425,
   1.045,
   1.25,
   1.3525,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.685,
   2.89,
   3.095,
   3.3,
   3.503775,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.6575,
   5.76,
   5.8625,
   5.965,
   6.17,
   6.375,
   6.4775,
   6.58,
   6.785,
   6.977859,
   7.195,
   7.394003,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Model_fy20[121] = {
   54.88868,
   65.49149,
   78.21168,
   93.5773,
   112.2857,
   135.255,
   163.6843,
   199.1205,
   243.528,
   299.3565,
   369.5988,
   457.835,
   568.2598,
   705.7007,
   875.644,
   1084.303,
   1338.779,
   1647.379,
   2020.139,
   2469.607,
   3011.848,
   3667.567,
   4463.142,
   5431.242,
   6610.736,
   8045.747,
   9784.082,
   11875.82,
   14373.14,
   17332.22,
   20816.57,
   24898.98,
   29657.68,
   35163.53,
   41460.11,
   48545.61,
   56365.74,
   64816.98,
   73740.49,
   82880.84,
   91809.06,
   95996.2,
   99866.27,
   103311.1,
   106225.6,
   108518.1,
   110119.6,
   110988.9,
   111111.8,
   110493.4,
   109145,
   107071.3,
   104263.2,
   100700.5,
   96367.55,
   91275.89,
   85486.81,
   79124.16,
   72371.1,
   58593.5,
   52009.53,
   45860.19,
   40248.91,
   35222.81,
   30784.17,
   26905.83,
   23545.6,
   20656.75,
   18193.91,
   16115.31,
   14382.63,
   12960.16,
   11813.8,
   10910.62,
   9707.703,
   9115.123,
   8930.862,
   9183.673,
   9211.433,
   9529.822,
   9976.816,
   10626.15,
   11543.68,
   12697.02,
   13902.71,
   14916.01,
   15626.53,
   16022.45,
   16024.85,
   15799.74,
   15275.29,
   14428.39,
   12050.16,
   9690.779,
   8804.154,
   8142.585,
   7265.362,
   6684.173,
   5559.569,
   4531.35,
   3631.498,
   3056.169,
   2800.171,
   2771.431,
   2866.001,
   3009.485,
   3157.046,
   3280.514,
   3359.412,
   3378.178,
   3326.684,
   3201.432,
   3006.119,
   2751.114,
   2451.933,
   2127.026,
   1795.349,
   1474.161,
   1177.384,
   914.6812,
   914.6812};
   TGraph *graph = new TGraph(121,Model_fx20,Model_fy20);
   graph->SetName("Model");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Model20 = new TH1F("Graph_Model20","Projection of ",121,-11.05,13.55);
   Graph_Model20->SetMinimum(49.39981);
   Graph_Model20->SetMaximum(122217.5);
   Graph_Model20->SetDirectory(0);
   Graph_Model20->SetStats(0);
   Graph_Model20->SetLineWidth(2);
   Graph_Model20->SetMarkerStyle(20);
   Graph_Model20->GetXaxis()->SetNdivisions(505);
   Graph_Model20->GetXaxis()->SetLabelFont(132);
   Graph_Model20->GetXaxis()->SetLabelOffset(0.01);
   Graph_Model20->GetXaxis()->SetLabelSize(0.06);
   Graph_Model20->GetXaxis()->SetTitleSize(0.072);
   Graph_Model20->GetXaxis()->SetTitleOffset(0.95);
   Graph_Model20->GetXaxis()->SetTitleFont(132);
   Graph_Model20->GetYaxis()->SetLabelFont(132);
   Graph_Model20->GetYaxis()->SetLabelOffset(0.01);
   Graph_Model20->GetYaxis()->SetLabelSize(0.06);
   Graph_Model20->GetYaxis()->SetTitleSize(0.072);
   Graph_Model20->GetYaxis()->SetTitleOffset(0.95);
   Graph_Model20->GetYaxis()->SetTitleFont(132);
   Graph_Model20->GetZaxis()->SetLabelFont(132);
   Graph_Model20->GetZaxis()->SetLabelSize(0.06);
   Graph_Model20->GetZaxis()->SetTitleSize(0.072);
   Graph_Model20->GetZaxis()->SetTitleOffset(1.2);
   Graph_Model20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Model20);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fx21[118] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.630956,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   -0.03125,
   0.02,
   0.07125,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   1.045,
   1.25,
   1.3525,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.900737,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fy21[118] = {
   2.094045,
   2.35449,
   2.641278,
   2.960476,
   3.322738,
   3.746117,
   4.259792,
   4.908435,
   5.756551,
   6.891593,
   8.424293,
   10.48463,
   13.21259,
   16.74444,
   21.1975,
   26.65899,
   33.18589,
   40.82254,
   49.63987,
   59.79461,
   71.60016,
   85.59499,
   102.5915,
   123.6895,
   150.244,
   183.7861,
   225.9046,
   278.1054,
   341.6705,
   417.5486,
   506.3067,
   608.1791,
   723.2315,
   851.6242,
   993.8905,
   1151.057,
   1324.843,
   1514.375,
   1719.436,
   1933.817,
   2146.243,
   2246.6,
   2339.722,
   2422.894,
   2493.394,
   2548.648,
   2586.396,
   2604.849,
   2606.444,
   2602.824,
   2593.953,
   2579.841,
   2536.17,
   2472.834,
   2391.55,
   2294.623,
   2184.813,
   2065.163,
   1938.83,
   1678.327,
   1425.047,
   1306.28,
   1194.63,
   1090.954,
   995.7246,
   909.0883,
   830.935,
   760.9643,
   698.7471,
   643.7792,
   595.5231,
   553.4387,
   517.0038,
   459.1431,
   418.3912,
   391.6565,
   376.1577,
   369.2941,
   368.5854,
   383.38,
   376.3978,
   380.8156,
   383.3177,
   382.6569,
   377.9834,
   368.8523,
   355.2061,
   337.3373,
   315.8325,
   291.5063,
   265.3271,
   238.3437,
   211.6144,
   186.1429,
   162.8219,
   142.3853,
   125.3691,
   112.0805,
   102.578,
   96.66498,
   93.89949,
   93.6258,
   95.02721,
   97.19968,
   99.23958,
   100.3355,
   99.85156,
   97.38843,
   92.81374,
   86.25543,
   78.06132,
   68.73248,
   58.84329,
   48.9621,
   39.58481,
   31.08985,
   23.71768,
   23.71768};
   graph = new TGraph(118,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fx21,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fy21);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#006666");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21","Projection of ",118,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->SetMinimum(1.88464);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->SetMaximum(2866.879);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost21);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fx22[118] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   0.9425,
   1.045,
   1.25,
   1.3525,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.324163,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fy22[118] = {
   51.06239,
   61.13123,
   73.18742,
   87.71307,
   105.3414,
   126.9015,
   153.4713,
   186.4353,
   227.5461,
   278.9849,
   343.4162,
   424.0345,
   524.6016,
   649.4799,
   803.6783,
   992.936,
   1223.886,
   1504.347,
   1843.795,
   2254.043,
   2750.106,
   3351.168,
   4081.446,
   4970.705,
   6054.146,
   7371.566,
   8966.038,
   10882.82,
   13169.48,
   15877.93,
   19067.58,
   22806.98,
   27169.36,
   32219.46,
   37993.92,
   44484.14,
   51631.62,
   59334.59,
   67446.15,
   75736.84,
   83819.65,
   87602.96,
   91092.42,
   94188.31,
   96794,
   98825.85,
   100222,
   100947.4,
   100992.3,
   100364.7,
   99076.56,
   97131.49,
   94516.93,
   91207.71,
   87181.34,
   82441.24,
   77039.62,
   71090.62,
   64767.46,
   51859.57,
   45697.35,
   39950.25,
   34714.85,
   30032.47,
   25900.63,
   22288.46,
   19151.03,
   16439.78,
   14108.41,
   12114.96,
   10421.7,
   8994.194,
   7800.321,
   6809.778,
   5326.384,
   4341.303,
   3693.574,
   3268.128,
   2991.447,
   2821.288,
   2734.166,
   2743.15,
   2740.586,
   2789.737,
   2828.708,
   2823.7,
   2747.185,
   2585.376,
   2342.222,
   2038.192,
   1704.266,
   1373.542,
   1073.511,
   821.3827,
   623.224,
   476.1373,
   371.8776,
   300.3635,
   252.1522,
   219.6599,
   197.3945,
   181.6389,
   169.9574,
   160.7491,
   152.9303,
   145.7425,
   138.6503,
   131.2914,
   123.4493,
   115.0351,
   106.0674,
   96.65127,
   86.95363,
   77.17849,
   67.54308,
   58.25674,
   49.5041,
   49.5041};
   graph = new TGraph(118,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fx22,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fy22);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22","Projection of ",118,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->SetMinimum(44.55369);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->SetMaximum(111086.6);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar22);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fx23[112] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.595,
   -0.39,
   -0.185,
   0.02,
   0.225,
   0.43,
   0.635,
   0.84,
   1.045,
   1.25,
   1.455,
   1.66,
   1.865,
   2.07,
   2.275,
   2.48,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.96494,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   8.9375,
   9.04,
   9.1425,
   9.245,
   9.3475,
   9.45,
   9.5525,
   9.655,
   9.7575,
   9.86,
   9.9625,
   10.065,
   10.1675,
   10.27,
   10.3725,
   10.475,
   10.68,
   10.885,
   11.09,
   11.1925,
   11.295,
   11.3975,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fy23[112] = {
   0.004161107,
   0.006460247,
   0.009926107,
   0.01509379,
   0.02271471,
   0.03383028,
   0.04986474,
   0.07273964,
   0.1050118,
   0.1500358,
   0.212149,
   0.2968772,
   0.4111517,
   0.5635298,
   0.7644011,
   1.02616,
   1.363323,
   1.792552,
   2.332568,
   3.003907,
   3.828495,
   4.829024,
   6.028096,
   7.447156,
   9.105218,
   11.01742,
   13.19346,
   15.63606,
   18.33941,
   21.28791,
   24.45514,
   27.80333,
   31.28334,
   34.83525,
   38.38967,
   41.86965,
   45.19329,
   48.27679,
   51.03789,
   53.39953,
   55.29343,
   56.66341,
   57.46836,
   57.68448,
   57.30694,
   56.35078,
   54.85134,
   52.86419,
   50.46513,
   47.75058,
   44.83878,
   41.87228,
   39.02192,
   36.49233,
   34.52836,
   33.42141,
   33.51411,
   35.20112,
   38.92393,
   45.1579,
   54.39122,
   67.09744,
   83.70601,
   104.578,
   129.9955,
   160.1739,
   195.3003,
   235.5964,
   281.3941,
   333.2013,
   391.7313,
   457.872,
   532.5822,
   621.636,
   710.9028,
   815.2723,
   929.5386,
   1053.032,
   1184.94,
   1324.598,
   1471.715,
   1626.393,
   1788.826,
   1958.659,
   2134.117,
   2311.118,
   2482.673,
   2638.857,
   2707.436,
   2767.505,
   2817.428,
   2855.637,
   2880.698,
   2891.376,
   2886.691,
   2865.974,
   2828.902,
   2775.522,
   2706.26,
   2621.915,
   2523.636,
   2412.883,
   2291.378,
   2161.044,
   1882.213,
   1593.311,
   1310.304,
   1175.31,
   1046.51,
   924.9832,
   811.546,
   811.546};
   graph = new TGraph(112,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fx23,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fy23);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23","Projection of ",112,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->SetMinimum(0.003744996);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->SetMaximum(3180.513);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar23);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fx24[111] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.1075,
   -1.005,
   -0.9025,
   -0.8,
   -0.6975,
   -0.610652,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.2222222,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.84,
   1.045,
   1.25,
   1.455,
   1.66,
   1.865,
   2.07,
   2.275,
   2.48,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fy24[111] = {
   0.001263017,
   0.002144641,
   0.003596101,
   0.005954439,
   0.009736021,
   0.01572005,
   0.02506445,
   0.03946335,
   0.06135665,
   0.09420219,
   0.142821,
   0.2138232,
   0.3161182,
   0.4615043,
   0.665325,
   0.9471605,
   1.331512,
   1.84841,
   2.533864,
   3.430047,
   4.585096,
   6.052414,
   7.889338,
   10.1551,
   12.90802,
   16.20193,
   20.08194,
   24.57968,
   29.70835,
   35.45786,
   41.79057,
   48.63802,
   55.89914,
   63.44043,
   71.09824,
   78.68344,
   85.98833,
   92.79561,
   98.8888,
   101.603,
   104.0635,
   106.2487,
   108.1388,
   109.7167,
   113.9748,
   111.8802,
   112.4458,
   112.659,
   112.5179,
   112.0237,
   111.1813,
   109.9983,
   110.6291,
   106.6581,
   104.5314,
   102.1252,
   99.46086,
   93.45214,
   86.70776,
   79.44352,
   71.87712,
   64.21769,
   56.65658,
   49.3603,
   42.46557,
   36.07678,
   30.26568,
   25.07291,
   20.51119,
   16.56948,
   13.21777,
   10.41213,
   8.099397,
   6.221533,
   4.71926,
   3.534941,
   2.614702,
   1.909826,
   1.377518,
   0.9811434,
   0.69008,
   0.4792897,
   0.3287218,
   0.2226335,
   0.1488965,
   0.09833543,
   0.0641309,
   0.0413006,
   0.02626499,
   0.01649414,
   0.01022855,
   0.006263686,
   0.003787719,
   0.002261816,
   0.001333731,
   0.0007766249,
   0.0004465664,
   0.0002535668,
   0.0001421774,
   7.872278e-05,
   4.304295e-05,
   2.323996e-05,
   1.239083e-05,
   6.52375e-06,
   3.391766e-06,
   1.74135e-06,
   8.828322e-07,
   4.419793e-07,
   2.18503e-07,
   1.066706e-07,
   1.066706e-07};
   graph = new TGraph(111,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fx24,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fy24);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#993300");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24","Projection of ",111,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->SetMinimum(9.600351e-08);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->SetMaximum(123.9249);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele24);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fx25[117] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   0.9425,
   1.04261,
   1.25,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.685,
   2.7875,
   2.89,
   3.095,
   3.3,
   3.505,
   3.693756,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.361902,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fy25[117] = {
   1.042661,
   1.113996,
   1.224574,
   1.392937,
   1.644637,
   2.01408,
   2.546514,
   3.299977,
   4.346985,
   5.775634,
   7.689763,
   10.20781,
   13.4601,
   17.58455,
   22.72138,
   29.00816,
   36.57813,
   45.56631,
   56.12986,
   68.48971,
   82.99869,
   100.2343,
   121.1025,
   146.9213,
   179.4443,
   220.7806,
   273.2003,
   338.8551,
   419.5071,
   516.3836,
   630.2611,
   761.797,
   912.0137,
   1082.729,
   1276.688,
   1497.175,
   1747.021,
   2027.06,
   2334.286,
   2660.134,
   2989.414,
   3300.455,
   3440.982,
   3566.831,
   3674.506,
   3760.697,
   3822.44,
   3857.261,
   3863.311,
   3839.477,
   3785.455,
   3701.792,
   3589.881,
   3451.914,
   3290.795,
   3110.024,
   2913.544,
   2743.15,
   2272.462,
   1843.695,
   1639.878,
   1446.902,
   1266.898,
   1101.409,
   951.3993,
   817.2998,
   699.0627,
   596.2352,
   508.0386,
   433.4483,
   371.272,
   320.2212,
   278.9727,
   246.2211,
   201.3024,
   176.6297,
   165.1714,
   162.7401,
   162.6981,
   165.7045,
   169.2636,
   172.4821,
   174.844,
   176.0654,
   176.0049,
   174.6117,
   171.897,
   167.92,
   162.7822,
   156.6289,
   150.9417,
   142.1285,
   134.3944,
   126.9137,
   120.2669,
   115.1391,
   112.2549,
   112.2513,
   115.4935,
   121.872,
   130.6458,
   140.412,
   149.2597,
   155.11,
   156.1699,
   151.3692,
   140.6342,
   124.905,
   105.8893,
   85.64074,
   66.10412,
   48.76135,
   34.4594,
   23.42465,
   15.40984,
   9.894867,
   9.894867};
   graph = new TGraph(117,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fx25,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fy25);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#333333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25","Projection of ",117,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->SetMinimum(0.9383951);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi25);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fx26[121] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.3375,
   -2.235,
   -2.1325,
   -2.03,
   -1.9275,
   -1.825,
   -1.7225,
   -1.62,
   -1.5175,
   -1.415,
   -1.216457,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.6191843,
   0.7375,
   0.84,
   1.045,
   1.25,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fy26[121] = {
   0.1772069,
   0.2601962,
   0.3783584,
   0.5448641,
   0.7770614,
   1.097501,
   1.535099,
   2.126427,
   2.91707,
   3.963014,
   5.331957,
   7.104443,
   9.374668,
   12.2508,
   15.85464,
   20.32042,
   25.79263,
   32.42279,
   40.36511,
   49.77157,
   60.78684,
   73.54464,
   88.16769,
   104.7751,
   123.5019,
   144.5383,
   168.1933,
   194.9907,
   225.7928,
   261.9423,
   305.3918,
   358.7723,
   425.3353,
   464.6882,
   508.6975,
   557.7894,
   612.3354,
   672.6227,
   738.8238,
   810.9638,
   888.8905,
   972.2466,
   1060.448,
   1274.825,
   1441.588,
   1628.809,
   1715.311,
   1794.473,
   1864.396,
   1923.307,
   1969.636,
   2002.08,
   2019.663,
   2021.782,
   2008.232,
   1979.219,
   1935.354,
   1877.624,
   1807.353,
   1751.202,
   1635.816,
   1538.325,
   1329.938,
   1116.668,
   912.107,
   816.4209,
   726.4128,
   642.7279,
   565.7711,
   495.7274,
   432.5885,
   376.1836,
   326.2116,
   282.2736,
   243.9035,
   210.5955,
   181.8285,
   135.8696,
   102.1957,
   77.57258,
   59.46609,
   46.00591,
   35.87658,
   28.18678,
   22.34835,
   17.97952,
   14.83482,
   12.75792,
   11.65101,
   11.45469,
   12.13342,
   13.66336,
   16.02077,
   19.17052,
   23.05498,
   27.58435,
   32.62965,
   38.01977,
   43.54362,
   48.9579,
   54.00034,
   58.40745,
   61.93481,
   64.37772,
   65.58962,
   65.49559,
   64.09935,
   61.4826,
   57.7967,
   53.24799,
   48.07849,
   42.54464,
   36.89644,
   31.35951,
   26.12156,
   21.32423,
   17.06052,
   13.37691,
   10.2793,
   7.741335,
   7.741335};
   graph = new TGraph(121,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fx26,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fy26);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26","Projection of ",121,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->SetMinimum(0.1594862);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->SetMaximum(2223.943);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K26);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda_fx27[133] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.595,
   -0.39,
   -0.185,
   0.02,
   0.225,
   0.43,
   0.635,
   0.84,
   1.045,
   1.25,
   1.455,
   1.66,
   1.865,
   2.07,
   2.275,
   2.48,
   2.683387,
   2.868636,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.0175,
   4.12,
   4.2225,
   4.325,
   4.4275,
   4.53,
   4.6325,
   4.735,
   4.8375,
   4.94,
   5.0425,
   5.145,
   5.2475,
   5.35,
   5.4525,
   5.50375,
   5.555,
   5.60625,
   5.6575,
   5.70875,
   5.76,
   5.81125,
   5.836875,
   5.8625,
   5.888125,
   5.91375,
   5.965,
   6.01625,
   6.0675,
   6.11875,
   6.17,
   6.2725,
   6.32375,
   6.375,
   6.42625,
   6.4775,
   6.52875,
   6.58,
   6.63125,
   6.6825,
   6.73375,
   6.785,
   6.83625,
   6.8875,
   6.99,
   7.0925,
   7.18229,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda_fy27[133] = {
   0.4771342,
   0.5758835,
   0.6932074,
   0.832351,
   0.9971581,
   1.192222,
   1.423089,
   1.69653,
   2.020904,
   2.406642,
   2.866882,
   3.418287,
   4.082095,
   4.885436,
   5.862955,
   7.058771,
   8.528801,
   10.34343,
   12.59047,
   15.37846,
   18.8399,
   23.13461,
   28.45258,
   35.0163,
   43.0819,
   52.93889,
   64.90793,
   79.33607,
   96.5892,
   117.0413,
   141.0602,
   168.9902,
   201.1316,
   237.7177,
   278.8903,
   324.6754,
   374.9595,
   429.4698,
   487.7589,
   549.1969,
   612.9734,
   678.111,
   743.4946,
   807.9216,
   870.1788,
   929.1574,
   984.0188,
   1034.425,
   1080.847,
   1124.938,
   1169.951,
   1221.116,
   1285.852,
   1373.628,
   1495.288,
   1661.687,
   1881.62,
   2229.922,
   2560.135,
   2866.67,
   3264.496,
   3661.585,
   4042.34,
   4416.249,
   4614.555,
   4833.224,
   5083.948,
   5377.983,
   5723.504,
   6122.617,
   6568.725,
   7045.297,
   7527.122,
   7984.79,
   8392.024,
   8733.546,
   9009.14,
   9229.113,
   9399.511,
   9461.898,
   9502.369,
   9512.861,
   9483.321,
   9402.585,
   9259.584,
   9044.772,
   8908.226,
   8751.556,
   8574.598,
   8377.502,
   7925.129,
   7402.136,
   6821.007,
   6198.052,
   5552.009,
   4267.955,
   3665.086,
   3106.934,
   2602.725,
   2157.655,
   1773.176,
   1447.585,
   1176.787,
   955.1081,
   776.0641,
   632.9936,
   519.5385,
   429.9578,
   303.4117,
   223.3678,
   173.2937,
   109.6267,
   76.62643,
   57.07731,
   44.75027,
   36.55328,
   30.78965,
   26.4904,
   23.10001,
   20.30211,
   17.91643,
   15.83821,
   14.00397,
   12.37276,
   10.91617,
   9.613133,
   8.447029,
   7.404164,
   6.472839,
   5.642772,
   4.904744,
   4.250355,
   4.250355};
   graph = new TGraph(133,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda_fx27,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda_fy27);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#660099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27","Projection of ",133,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->SetMinimum(0.4294208);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->SetMaximum(10464.1);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda27);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma_fx28[131] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.595,
   -0.39,
   -0.185,
   0.02,
   0.2222222,
   0.43,
   0.635,
   0.84,
   1.045,
   1.25,
   1.455,
   1.66,
   1.865,
   2.07,
   2.275,
   2.48,
   2.685,
   2.89,
   3.080349,
   3.293027,
   3.505,
   3.71,
   3.915,
   4.11245,
   4.325,
   4.53,
   4.6325,
   4.735,
   4.826982,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.0675,
   6.17,
   6.2725,
   6.375,
   6.4775,
   6.52875,
   6.58,
   6.63125,
   6.6825,
   6.73375,
   6.758864,
   6.83625,
   6.8875,
   6.93875,
   6.99,
   7.04125,
   7.0925,
   7.14375,
   7.195,
   7.24625,
   7.2975,
   7.4,
   7.45125,
   7.5025,
   7.55375,
   7.605,
   7.65625,
   7.7075,
   7.75875,
   7.81,
   7.86125,
   7.9125,
   7.96375,
   8.015,
   8.06625,
   8.1175,
   8.22,
   8.3225,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma_fy28[131] = {
   0.02981253,
   0.04709057,
   0.07332505,
   0.1125526,
   0.1703119,
   0.2540524,
   0.3735893,
   0.5415811,
   0.7739953,
   1.09051,
   1.514793,
   2.074582,
   2.801509,
   3.730613,
   4.899514,
   6.34732,
   8.11336,
   10.23598,
   12.75179,
   15.69568,
   19.10235,
   23.0097,
   27.46471,
   32.53193,
   38.30463,
   44.91784,
   52.5619,
   61.49458,
   72.04876,
   84.63242,
   99.71752,
   117.8147,
   139.4324,
   165.0196,
   194.8971,
   229.1803,
   267.7057,
   309.9686,
   355.0878,
   401.8055,
   448.5343,
   493.4528,
   534.6515,
   570.3176,
   598.9466,
   621.636,
   631.9009,
   636.5975,
   635.2442,
   630.4063,
   625.5144,
   624.6476,
   632.2043,
   652.4764,
   689.1532,
   744.8038,
   820.3964,
   914.9327,
   1025.284,
   1157.221,
   1274.237,
   1393.712,
   1507.207,
   1609.355,
   1751.202,
   1797.333,
   1907.864,
   1974.588,
   2051.438,
   2154.251,
   2239.105,
   2467.681,
   2716.25,
   2954.779,
   3167.461,
   3377.698,
   3499.56,
   3641.633,
   3805.29,
   3983.826,
   4160.758,
   4240.911,
   4310.524,
   4365.573,
   4402.051,
   4416.197,
   4447.913,
   4365.029,
   4295.378,
   4195.038,
   4064.352,
   3904.755,
   3718.719,
   3509.635,
   3281.652,
   3039.46,
   2788.066,
   2277.839,
   2028.499,
   1788.571,
   1561.441,
   1349.769,
   1155.454,
   979.656,
   822.8424,
   684.871,
   565.089,
   462.4432,
   375.5906,
   303.0045,
   243.0683,
   194.1559,
   123.2145,
   78.98824,
   52.59228,
   29.42817,
   23.78063,
   23.9448,
   25.81361,
   27.84506,
   29.31312,
   29.82532,
   29.2109,
   27.48827,
   24.83254,
   21.5272,
   17.90434,
   14.28528,
   10.93343,
   8.026931,
   8.026931};
   graph = new TGraph(131,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma_fx28,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma_fy28);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#669933");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28","Projection of ",131,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->SetMinimum(0.02683128);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->SetMaximum(4857.813);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma28);
   
   graph->Draw("l");
   
   TH1D *frame_9877d10__8 = new TH1D("frame_9877d10__8"," ",100,-10,15);
   frame_9877d10__8->SetBinContent(1,116667.4);
   frame_9877d10__8->SetMinimum(30);
   frame_9877d10__8->SetMaximum(9e+07);
   frame_9877d10__8->SetEntries(2);
   frame_9877d10__8->SetDirectory(0);
   frame_9877d10__8->SetStats(0);
   frame_9877d10__8->SetLineWidth(2);
   frame_9877d10__8->SetMarkerStyle(20);
   frame_9877d10__8->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_9877d10__8->GetXaxis()->SetRange(5,87);
   frame_9877d10__8->GetXaxis()->SetNdivisions(505);
   frame_9877d10__8->GetXaxis()->SetLabelFont(132);
   frame_9877d10__8->GetXaxis()->SetLabelOffset(0.01);
   frame_9877d10__8->GetXaxis()->SetLabelSize(0.06);
   frame_9877d10__8->GetXaxis()->SetTitleSize(0.06);
   frame_9877d10__8->GetXaxis()->SetTitleOffset(1.1);
   frame_9877d10__8->GetXaxis()->SetTitleFont(132);
   frame_9877d10__8->GetYaxis()->SetTitle("Candidates per 0.33 ");
   frame_9877d10__8->GetYaxis()->SetLabelFont(132);
   frame_9877d10__8->GetYaxis()->SetLabelOffset(0.01);
   frame_9877d10__8->GetYaxis()->SetLabelSize(0.06);
   frame_9877d10__8->GetYaxis()->SetTitleSize(0.06);
   frame_9877d10__8->GetYaxis()->SetTitleOffset(0.95);
   frame_9877d10__8->GetYaxis()->SetTitleFont(132);
   frame_9877d10__8->GetZaxis()->SetLabelFont(132);
   frame_9877d10__8->GetZaxis()->SetLabelSize(0.06);
   frame_9877d10__8->GetZaxis()->SetTitleSize(0.072);
   frame_9877d10__8->GetZaxis()->SetTitleOffset(1.2);
   frame_9877d10__8->GetZaxis()->SetTitleFont(132);
   frame_9877d10__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.43,0.63,1.14,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar","prompt #bar{#it{p}}","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Lambda","#bar{#it{p}} from #bar{#it{#Lambda}}","l");

   ci = TColor::GetColor("#660099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pbar_from_Sigma","#bar{#it{p}} from #bar{#it{#Sigma}}","l");

   ci = TColor::GetColor("#669933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar","#bar{#it{p}} from material","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost","ghost","l");

   ci = TColor::GetColor("#006666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi","#it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K","#it{K}^{#minus}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele","#it{e}^{#minus}","l");

   ci = TColor::GetColor("#993300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.165,0.81,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.165,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   rep_LSSyst_220120->Modified();
   rep_LSSyst_220120->cd();
   rep_LSSyst_220120->SetSelected(rep_LSSyst_220120);
}


==> figs/Fig14.C <==
void Fig14()
{
//=========Macro generated from canvas: Canvas_Fig14/Report_XiFit_210628
//=========  (Mon May 16 11:24:16 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig14 = new TCanvas("Canvas_Fig14", "Report_XiFit_210628",0,0,971,599);
   gStyle->SetOptTitle(0);
   Canvas_Fig14->SetHighLightColor(2);
   Canvas_Fig14->Range(1269.76,-0.2595304,1365.76,2.721578);
   Canvas_Fig14->SetFillColor(0);
   Canvas_Fig14->SetBorderMode(0);
   Canvas_Fig14->SetBorderSize(2);
   Canvas_Fig14->SetLogy();
   Canvas_Fig14->SetTickx(1);
   Canvas_Fig14->SetTicky(1);
   Canvas_Fig14->SetLeftMargin(0.14);
   Canvas_Fig14->SetRightMargin(0.06);
   Canvas_Fig14->SetTopMargin(0.06);
   Canvas_Fig14->SetBottomMargin(0.16);
   Canvas_Fig14->SetFrameBorderMode(0);
   Canvas_Fig14->SetFrameLineColor(0);
   Canvas_Fig14->SetFrameLineWidth(2);
   Canvas_Fig14->SetFrameBorderMode(0);
   
   TH1D *frame_76652d0__104 = new TH1D("frame_76652d0__104"," ",100,1280,1360);
   frame_76652d0__104->SetBinContent(1,93.37201);
   frame_76652d0__104->SetMinimum(1.649859);
   frame_76652d0__104->SetMaximum(348.9086);
   frame_76652d0__104->SetEntries(1);
   frame_76652d0__104->SetDirectory(0);
   frame_76652d0__104->SetStats(0);
   frame_76652d0__104->SetLineWidth(2);
   frame_76652d0__104->SetMarkerStyle(20);
   frame_76652d0__104->GetXaxis()->SetTitle("m(#it{#bar{#Lambda}#pi^{+}}) [MeV/#it{c}^{2}] ");
   frame_76652d0__104->GetXaxis()->SetRange(5,100);
   frame_76652d0__104->GetXaxis()->SetNdivisions(505);
   frame_76652d0__104->GetXaxis()->SetLabelFont(132);
   frame_76652d0__104->GetXaxis()->SetLabelOffset(0.01);
   frame_76652d0__104->GetXaxis()->SetLabelSize(0.06);
   frame_76652d0__104->GetXaxis()->SetTitleSize(0.072);
   frame_76652d0__104->GetXaxis()->SetTitleOffset(0.95);
   frame_76652d0__104->GetXaxis()->SetTitleFont(132);
   frame_76652d0__104->GetYaxis()->SetTitle("Candidates per 0.80 MeV/#it{c}^{2}");
   frame_76652d0__104->GetYaxis()->SetLabelFont(132);
   frame_76652d0__104->GetYaxis()->SetLabelOffset(0.01);
   frame_76652d0__104->GetYaxis()->SetLabelSize(0.06);
   frame_76652d0__104->GetYaxis()->SetTitleSize(0.072);
   frame_76652d0__104->GetYaxis()->SetTitleOffset(0.95);
   frame_76652d0__104->GetYaxis()->SetTitleFont(132);
   frame_76652d0__104->GetZaxis()->SetLabelFont(132);
   frame_76652d0__104->GetZaxis()->SetLabelSize(0.06);
   frame_76652d0__104->GetZaxis()->SetTitleSize(0.072);
   frame_76652d0__104->GetZaxis()->SetTitleOffset(1.2);
   frame_76652d0__104->GetZaxis()->SetTitleFont(132);
   frame_76652d0__104->Draw("FUNC");
   
   Double_t Data_fx3017[100] = {
   1280.361,
   1281.153,
   1281.946,
   1282.738,
   1283.531,
   1284.323,
   1285.116,
   1285.909,
   1286.701,
   1287.593,
   1288.385,
   1289.178,
   1289.971,
   1290.763,
   1291.556,
   1292.348,
   1293.141,
   1293.933,
   1294.726,
   1295.519,
   1296.311,
   1297.104,
   1297.995,
   1298.788,
   1299.58,
   1300.373,
   1301.166,
   1301.958,
   1302.751,
   1303.543,
   1304.336,
   1305.128,
   1305.921,
   1306.714,
   1307.506,
   1308.398,
   1309.19,
   1309.983,
   1310.775,
   1311.568,
   1312.361,
   1313.153,
   1313.946,
   1314.738,
   1315.531,
   1316.323,
   1317.116,
   1317.909,
   1318.701,
   1319.593,
   1320.385,
   1321.178,
   1321.971,
   1322.763,
   1323.556,
   1324.348,
   1325.141,
   1325.933,
   1326.726,
   1327.519,
   1328.311,
   1329.104,
   1329.995,
   1330.788,
   1331.58,
   1332.373,
   1333.166,
   1333.958,
   1334.751,
   1335.543,
   1336.336,
   1337.128,
   1337.921,
   1338.714,
   1339.506,
   1340.398,
   1341.19,
   1341.983,
   1342.775,
   1343.568,
   1344.361,
   1345.153,
   1345.946,
   1346.738,
   1347.531,
   1348.323,
   1349.116,
   1349.909,
   1350.701,
   1351.593,
   1352.385,
   1353.178,
   1353.971,
   1354.763,
   1355.556,
   1356.348,
   1357.141,
   1357.933,
   1358.726,
   1359.519};
   Double_t Data_fy3017[100] = {
   2.021083,
   2.021083,
   18.17769,
   14.14697,
   16.13219,
   20.23949,
   16.13219,
   13.01283,
   15.0171,
   19.06676,
   9.095691,
   10.00719,
   20.23949,
   8.07217,
   9.095691,
   13.01283,
   11.01002,
   14.14697,
   7.078812,
   20.23949,
   8.07217,
   20.23949,
   14.14697,
   19.06676,
   16.13219,
   12.11336,
   7.078812,
   12.11336,
   19.06676,
   17.12443,
   8.07217,
   19.06676,
   14.14697,
   7.078812,
   16.13219,
   4.039124,
   14.14697,
   11.01002,
   16.13219,
   16.13219,
   9.095691,
   20.23949,
   17.12443,
   14.14697,
   16.13219,
   13.01283,
   18.17769,
   22.00348,
   33.01913,
   35.05002,
   40.44853,
   57.18134,
   79.87693,
   62.16502,
   58.56301,
   40.44853,
   29.30355,
   23.07967,
   25.09119,
   15.0171,
   10.00719,
   20.23949,
   9.095691,
   9.095691,
   9.095691,
   2.021083,
   5.00736,
   8.07217,
   10.00719,
   6.061239,
   8.07217,
   7.078812,
   7.078812,
   2.021083,
   8.07217,
   7.078812,
   9.095691,
   4.039124,
   7.078812,
   11.01002,
   7.078812,
   5.00736,
   6.061239,
   6.061239,
   6.061239,
   9.095691,
   5.00736,
   9.095691,
   6.061239,
   6.061239,
   5.00736,
   6.061239,
   6.061239,
   5.00736,
   6.061239,
   8.07217,
   10.00719,
   7.078812,
   6.061239,
   4.039124};
   Double_t Data_felx3017[100] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Data_fely3017[100] = {
   1.291815,
   1.291815,
   4.202887,
   3.6965,
   3.957801,
   4.434448,
   3.957801,
   3.558662,
   3.82938,
   4.320219,
   2.943461,
   3.108694,
   4.434448,
   2.768386,
   2.943461,
   3.558662,
   3.265579,
   3.6965,
   2.58147,
   4.434448,
   2.768386,
   4.434448,
   3.6965,
   4.320219,
   3.957801,
   3.415266,
   2.58147,
   3.415266,
   4.320219,
   4.082184,
   2.768386,
   4.320219,
   3.6965,
   2.58147,
   3.957801,
   1.914339,
   3.6965,
   3.265579,
   3.957801,
   3.957801,
   2.943461,
   4.434448,
   4.082184,
   3.6965,
   3.957801,
   3.558662,
   4.202887,
   4.654502,
   5.715302,
   5.887675,
   6.298,
   7.527619,
   8.869343,
   7.852713,
   7.593751,
   6.298,
   5.353932,
   4.760717,
   4.966335,
   3.82938,
   3.108694,
   4.434448,
   2.943461,
   2.943461,
   2.943461,
   1.291815,
   2.159691,
   2.768386,
   3.108694,
   2.379931,
   2.768386,
   2.58147,
   2.58147,
   1.291815,
   2.768386,
   2.58147,
   2.943461,
   1.914339,
   2.58147,
   3.265579,
   2.58147,
   2.159691,
   2.379931,
   2.379931,
   2.379931,
   2.943461,
   2.159691,
   2.943461,
   2.379931,
   2.379931,
   2.159691,
   2.379931,
   2.379931,
   2.159691,
   2.379931,
   2.768386,
   3.108694,
   2.58147,
   2.379931,
   1.914339};
   Double_t Data_fehx3017[100] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Data_fehy3017[100] = {
   2.63786,
   2.63786,
   5.321007,
   4.830381,
   5.083066,
   5.546519,
   5.083066,
   4.697573,
   4.958738,
   5.435196,
   4.110204,
   4.26695,
   5.546519,
   3.945142,
   4.110204,
   4.697573,
   4.416521,
   4.830381,
   3.770281,
   5.546519,
   3.945142,
   5.546519,
   4.830381,
   5.435196,
   5.083066,
   4.559819,
   3.770281,
   4.559819,
   5.435196,
   5.203719,
   3.945142,
   5.435196,
   4.830381,
   3.770281,
   5.083066,
   3.162753,
   4.830381,
   4.416521,
   5.083066,
   5.083066,
   4.110204,
   5.546519,
   5.203719,
   4.830381,
   5.083066,
   4.697573,
   5.321007,
   5.761366,
   6.802567,
   6.97241,
   7.377261,
   8.594007,
   9.925725,
   8.916365,
   8.659564,
   7.377261,
   6.44702,
   5.865235,
   6.066589,
   4.958738,
   4.26695,
   5.546519,
   4.110204,
   4.110204,
   4.110204,
   2.63786,
   3.382473,
   3.945142,
   4.26695,
   3.583642,
   3.945142,
   3.770281,
   3.770281,
   2.63786,
   3.945142,
   3.770281,
   4.110204,
   3.162753,
   3.770281,
   4.416521,
   3.770281,
   3.382473,
   3.583642,
   3.583642,
   3.583642,
   4.110204,
   3.382473,
   4.110204,
   3.583642,
   3.583642,
   3.382473,
   3.583642,
   3.583642,
   3.382473,
   3.583642,
   3.945142,
   4.26695,
   3.770281,
   3.583642,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,Data_fx3017,Data_fy3017,Data_felx3017,Data_fehx3017,Data_fely3017,Data_fehy3017);
   grae->SetName("Data");
   grae->SetTitle("Histogram of Lambdabar_MM_plot__Xibar_MM");
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Data3017 = new TH1F("Graph_Data3017","Histogram of Lambdabar_MM_plot__Xibar_MM",100,1272,1368);
   Graph_Data3017->SetMinimum(0.6373669);
   Graph_Data3017->SetMaximum(97.74748);
   Graph_Data3017->SetDirectory(0);
   Graph_Data3017->SetStats(0);
   Graph_Data3017->SetLineWidth(2);
   Graph_Data3017->SetMarkerStyle(20);
   Graph_Data3017->GetXaxis()->SetNdivisions(505);
   Graph_Data3017->GetXaxis()->SetLabelFont(132);
   Graph_Data3017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3017->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3017->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3017->GetXaxis()->SetTitleFont(132);
   Graph_Data3017->GetYaxis()->SetLabelFont(132);
   Graph_Data3017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3017->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3017->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3017->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3017->GetYaxis()->SetTitleFont(132);
   Graph_Data3017->GetZaxis()->SetLabelFont(132);
   Graph_Data3017->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3017->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3017);
   
   grae->Draw("p");
   
   Double_t model_fx81[149] = {
   1279.2,
   1279.2,
   1280,
   1280.8,
   1281.6,
   1282.4,
   1283.2,
   1284,
   1284.8,
   1285.6,
   1286.4,
   1287.2,
   1288,
   1288.8,
   1289.6,
   1290.4,
   1291.2,
   1292,
   1292.8,
   1293.6,
   1294.4,
   1295.2,
   1296,
   1296.8,
   1297.6,
   1298.4,
   1299.2,
   1300,
   1300.8,
   1301.6,
   1302.4,
   1303.2,
   1304,
   1304.8,
   1305.6,
   1306.4,
   1307.2,
   1308,
   1308.8,
   1309.6,
   1310.4,
   1311.2,
   1312,
   1312.8,
   1313.6,
   1314.4,
   1315.2,
   1316,
   1316.4,
   1316.8,
   1317.2,
   1317.6,
   1318,
   1318.2,
   1318.4,
   1318.6,
   1318.8,
   1319,
   1319.2,
   1319.4,
   1319.6,
   1319.8,
   1320,
   1320.2,
   1320.4,
   1320.8,
   1321,
   1321.2,
   1321.4,
   1321.5,
   1321.6,
   1321.7,
   1321.8,
   1321.9,
   1322,
   1322.1,
   1322.2,
   1322.3,
   1322.4,
   1322.5,
   1322.6,
   1322.7,
   1322.8,
   1322.9,
   1323,
   1323.2,
   1323.4,
   1323.6,
   1324,
   1324.2,
   1324.4,
   1324.6,
   1324.8,
   1325,
   1325.2,
   1325.4,
   1325.6,
   1325.8,
   1326,
   1326.2,
   1326.4,
   1326.8,
   1327.2,
   1327.6,
   1328,
   1328.4,
   1328.8,
   1329.6,
   1330.4,
   1331.2,
   1332,
   1332.8,
   1333.6,
   1334.4,
   1335.2,
   1336,
   1336.8,
   1337.6,
   1338.4,
   1339.2,
   1340,
   1340.8,
   1341.6,
   1342.4,
   1343.2,
   1344,
   1344.8,
   1345.6,
   1346.4,
   1347.2,
   1348,
   1348.8,
   1349.6,
   1350.4,
   1351.2,
   1352,
   1352.8,
   1353.6,
   1354.4,
   1355.2,
   1356,
   1356.8,
   1357.6,
   1358.4,
   1359.2,
   1360,
   1360,
   1360.8,
   1360.8};
   Double_t model_fy81[149] = {
   0,
   15.00938,
   15.00938,
   14.86352,
   14.71953,
   14.57743,
   14.43723,
   14.29895,
   14.16261,
   14.02824,
   13.89585,
   13.7655,
   13.63722,
   13.51106,
   13.38708,
   13.26534,
   13.14592,
   13.0289,
   12.9144,
   12.80251,
   12.6934,
   12.58721,
   12.48413,
   12.38439,
   12.28824,
   12.19599,
   12.10799,
   12.02468,
   11.94657,
   11.87427,
   11.80853,
   11.75024,
   11.70052,
   11.66074,
   11.63258,
   11.6182,
   11.62032,
   11.64242,
   11.68905,
   11.76623,
   11.88199,
   12.04733,
   12.27755,
   12.59441,
   13.0297,
   13.63115,
   14.47275,
   15.67342,
   16.46579,
   17.43142,
   18.61793,
   20.08837,
   21.92584,
   23.01478,
   24.2379,
   25.61274,
   27.15815,
   28.89366,
   30.83852,
   33.01009,
   35.42163,
   38.07938,
   40.97896,
   44.10141,
   47.40921,
   54.31963,
   57.73334,
   60.95903,
   63.8598,
   65.14484,
   66.29733,
   67.30181,
   68.14435,
   68.81291,
   69.29769,
   69.59144,
   69.68964,
   69.59066,
   69.29582,
   68.80932,
   68.13813,
   67.29177,
   66.28206,
   65.12276,
   63.82916,
   60.90569,
   57.64972,
   54.19852,
   47.19522,
   43.83449,
   40.65646,
   37.69977,
   34.98429,
   32.51509,
   30.2864,
   28.28526,
   26.49448,
   24.89486,
   23.46686,
   22.19156,
   21.05134,
   19.11369,
   17.54563,
   16.26344,
   15.20358,
   14.31807,
   13.57057,
   12.38525,
   11.4937,
   10.80193,
   10.25038,
   9.800019,
   9.424477,
   9.105452,
   8.829937,
   8.588488,
   8.374121,
   8.181582,
   8.006858,
   7.846842,
   7.699099,
   7.561697,
   7.43309,
   7.312025,
   7.197483,
   7.088623,
   6.984749,
   6.88528,
   6.789726,
   6.697676,
   6.608777,
   6.522728,
   6.439272,
   6.358185,
   6.279273,
   6.202366,
   6.127317,
   6.053996,
   5.982286,
   5.912085,
   5.843304,
   5.77586,
   5.709682,
   5.644703,
   5.580865,
   5.518114,
   5.518114,
   5.518114,
   0};
   TGraph *graph = new TGraph(149,model_fx81,model_fy81);
   graph->SetName("model");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model81 = new TH1F("Graph_model81","Projection of ",149,1271.04,1368.96);
   Graph_model81->SetMinimum(0.0766586);
   Graph_model81->SetMaximum(76.6586);
   Graph_model81->SetDirectory(0);
   Graph_model81->SetStats(0);
   Graph_model81->SetLineWidth(2);
   Graph_model81->SetMarkerStyle(20);
   Graph_model81->GetXaxis()->SetNdivisions(505);
   Graph_model81->GetXaxis()->SetLabelFont(132);
   Graph_model81->GetXaxis()->SetLabelOffset(0.01);
   Graph_model81->GetXaxis()->SetLabelSize(0.06);
   Graph_model81->GetXaxis()->SetTitleSize(0.072);
   Graph_model81->GetXaxis()->SetTitleOffset(0.95);
   Graph_model81->GetXaxis()->SetTitleFont(132);
   Graph_model81->GetYaxis()->SetLabelFont(132);
   Graph_model81->GetYaxis()->SetLabelOffset(0.01);
   Graph_model81->GetYaxis()->SetLabelSize(0.06);
   Graph_model81->GetYaxis()->SetTitleSize(0.072);
   Graph_model81->GetYaxis()->SetTitleOffset(0.95);
   Graph_model81->GetYaxis()->SetTitleFont(132);
   Graph_model81->GetZaxis()->SetLabelFont(132);
   Graph_model81->GetZaxis()->SetLabelSize(0.06);
   Graph_model81->GetZaxis()->SetTitleSize(0.072);
   Graph_model81->GetZaxis()->SetTitleOffset(1.2);
   Graph_model81->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model81);
   
   graph->Draw("l");
   
   Double_t sig_fx82[149] = {
   1279.2,
   1279.2,
   1280,
   1280.8,
   1281.6,
   1282.4,
   1283.2,
   1284,
   1284.8,
   1285.6,
   1286.4,
   1287.2,
   1288,
   1288.8,
   1289.6,
   1290.4,
   1291.2,
   1292,
   1292.8,
   1293.6,
   1294.4,
   1295.2,
   1296,
   1296.8,
   1297.6,
   1298.4,
   1299.2,
   1300,
   1300.8,
   1301.6,
   1302.4,
   1303.2,
   1304,
   1304.8,
   1305.6,
   1306.4,
   1307.2,
   1308,
   1308.8,
   1309.6,
   1310.4,
   1311.2,
   1312,
   1312.8,
   1313.6,
   1314.4,
   1315.2,
   1316,
   1316.4,
   1316.8,
   1317.2,
   1317.6,
   1318,
   1318.2,
   1318.4,
   1318.6,
   1318.8,
   1318.998,
   1319.2,
   1319.4,
   1319.6,
   1319.8,
   1320,
   1320.2,
   1320.4,
   1320.8,
   1321,
   1321.2,
   1321.4,
   1321.5,
   1321.6,
   1321.7,
   1321.8,
   1321.9,
   1322,
   1322.1,
   1322.2,
   1322.3,
   1322.4,
   1322.5,
   1322.6,
   1322.7,
   1322.8,
   1322.9,
   1323,
   1323.2,
   1323.4,
   1323.6,
   1324,
   1324.2,
   1324.4,
   1324.6,
   1324.8,
   1325,
   1325.2,
   1325.4,
   1325.6,
   1325.8,
   1326,
   1326.2,
   1326.4,
   1326.8,
   1327.2,
   1327.6,
   1328,
   1328.4,
   1328.8,
   1329.6,
   1330.4,
   1331.2,
   1332,
   1332.8,
   1333.6,
   1334.4,
   1335.2,
   1336,
   1336.8,
   1337.6,
   1338.4,
   1339.2,
   1340,
   1340.8,
   1341.6,
   1342.4,
   1343.2,
   1344,
   1344.8,
   1345.6,
   1346.4,
   1347.2,
   1348,
   1348.8,
   1349.6,
   1350.4,
   1351.2,
   1352,
   1352.8,
   1353.6,
   1354.4,
   1355.2,
   1356,
   1356.8,
   1357.6,
   1358.4,
   1359.2,
   1360,
   1360,
   1360.8,
   1360.8};
   Double_t sig_fy82[149] = {
   0,
   0.1432371,
   0.1432371,
   0.1488194,
   0.1547344,
   0.1610091,
   0.1676732,
   0.1747595,
   0.1823045,
   0.1903487,
   0.198937,
   0.2081196,
   0.2179526,
   0.2284989,
   0.2398291,
   0.2520229,
   0.2651702,
   0.279373,
   0.2947473,
   0.3114255,
   0.3295591,
   0.3493225,
   0.3709167,
   0.3945748,
   0.4205681,
   0.4492141,
   0.4808858,
   0.5160243,
   0.5551538,
   0.5989015,
   0.6480223,
   0.7034317,
   0.7662486,
   0.8378513,
   0.9199534,
   1.014706,
   1.124841,
   1.253861,
   1.406327,
   1.588253,
   1.807701,
   2.075672,
   2.407472,
   2.824884,
   3.359699,
   4.059653,
   4.998763,
   6.295944,
   7.136207,
   8.149479,
   9.383385,
   10.90098,
   12.78537,
   13.89768,
   15.14411,
   16.5422,
   18.11079,
   19.99931,
   21.83737,
   24.03195,
   26.46645,
   29.14709,
   32.0695,
   35.21474,
   38.54525,
   45.50094,
   48.93719,
   52.18537,
   55.10858,
   56.40481,
   57.56848,
   58.58413,
   59.43782,
   60.11751,
   60.61342,
   60.91827,
   61.02756,
   60.93967,
   60.65589,
   60.18044,
   59.52029,
   58.68495,
   57.68626,
   56.53794,
   55.25533,
   52.35378,
   49.11967,
   45.69028,
   38.73042,
   35.39134,
   32.23489,
   29.29973,
   26.60573,
   24.15795,
   21.95062,
   19.9708,
   18.20127,
   16.62286,
   15.216,
   13.9618,
   12.84262,
   10.94689,
   9.420531,
   8.179832,
   7.161257,
   6.316816,
   5.610173,
   4.505949,
   3.694671,
   3.082349,
   2.609439,
   2.236917,
   1.938422,
   1.695659,
   1.495629,
   1.328897,
   1.188485,
   1.069148,
   0.96688,
   0.878582,
   0.8018259,
   0.734688,
   0.6756289,
   0.6234044,
   0.5770007,
   0.5355851,
   0.4984684,
   0.4650761,
   0.4349267,
   0.4076139,
   0.3827931,
   0.3601703,
   0.3394936,
   0.3205463,
   0.3031409,
   0.2871147,
   0.2723257,
   0.2586499,
   0.2459783,
   0.2342152,
   0.2232756,
   0.2130846,
   0.2035754,
   0.1946885,
   0.1863708,
   0.1785747,
   0.1785747,
   0.1785747,
   0};
   graph = new TGraph(149,sig_fx82,sig_fy82);
   graph->SetName("sig");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig82 = new TH1F("Graph_sig82","Projection of ",149,1271.04,1368.96);
   Graph_sig82->SetMinimum(0.06713032);
   Graph_sig82->SetMaximum(67.13032);
   Graph_sig82->SetDirectory(0);
   Graph_sig82->SetStats(0);
   Graph_sig82->SetLineWidth(2);
   Graph_sig82->SetMarkerStyle(20);
   Graph_sig82->GetXaxis()->SetNdivisions(505);
   Graph_sig82->GetXaxis()->SetLabelFont(132);
   Graph_sig82->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig82->GetXaxis()->SetLabelSize(0.06);
   Graph_sig82->GetXaxis()->SetTitleSize(0.072);
   Graph_sig82->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig82->GetXaxis()->SetTitleFont(132);
   Graph_sig82->GetYaxis()->SetLabelFont(132);
   Graph_sig82->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig82->GetYaxis()->SetLabelSize(0.06);
   Graph_sig82->GetYaxis()->SetTitleSize(0.072);
   Graph_sig82->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig82->GetYaxis()->SetTitleFont(132);
   Graph_sig82->GetZaxis()->SetLabelFont(132);
   Graph_sig82->GetZaxis()->SetLabelSize(0.06);
   Graph_sig82->GetZaxis()->SetTitleSize(0.072);
   Graph_sig82->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig82->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig82);
   
   graph->Draw("l");
   
   Double_t bkg_fx83[106] = {
   1279.2,
   1279.2,
   1280,
   1280.8,
   1281.6,
   1282.4,
   1283.2,
   1284,
   1284.8,
   1285.6,
   1286.4,
   1287.2,
   1288,
   1288.8,
   1289.6,
   1290.4,
   1291.2,
   1292,
   1292.8,
   1293.6,
   1294.4,
   1295.2,
   1296,
   1296.8,
   1297.6,
   1298.4,
   1299.2,
   1300,
   1300.8,
   1301.6,
   1302.4,
   1303.2,
   1304,
   1304.8,
   1305.6,
   1306.4,
   1307.2,
   1308,
   1308.8,
   1309.6,
   1310.4,
   1311.2,
   1312,
   1312.8,
   1313.6,
   1314.4,
   1315.2,
   1316,
   1316.8,
   1317.6,
   1318.4,
   1319.2,
   1320,
   1320.782,
   1321.6,
   1322.4,
   1323.2,
   1324,
   1324.8,
   1325.6,
   1326.4,
   1327.2,
   1328,
   1328.8,
   1329.6,
   1330.4,
   1331.2,
   1332,
   1332.8,
   1333.6,
   1334.4,
   1335.2,
   1336,
   1336.8,
   1337.6,
   1338.4,
   1339.2,
   1340,
   1340.8,
   1341.6,
   1342.4,
   1343.2,
   1344,
   1344.8,
   1345.6,
   1346.4,
   1347.2,
   1348,
   1348.8,
   1349.6,
   1350.4,
   1351.2,
   1352,
   1352.8,
   1353.6,
   1354.4,
   1355.2,
   1356,
   1356.8,
   1357.6,
   1358.4,
   1359.2,
   1360,
   1360,
   1360.8,
   1360.8};
   Double_t bkg_fy83[106] = {
   0,
   14.86615,
   14.86615,
   14.7147,
   14.5648,
   14.41642,
   14.26956,
   14.12419,
   13.98031,
   13.83789,
   13.69692,
   13.55738,
   13.41927,
   13.28257,
   13.14725,
   13.01332,
   12.88075,
   12.74953,
   12.61965,
   12.49109,
   12.36384,
   12.23789,
   12.11322,
   11.98982,
   11.86767,
   11.74677,
   11.62711,
   11.50866,
   11.39142,
   11.27537,
   11.16051,
   11.04681,
   10.93428,
   10.82289,
   10.71263,
   10.6035,
   10.49548,
   10.38856,
   10.28273,
   10.17798,
   10.07429,
   9.971661,
   9.870077,
   9.769528,
   9.670004,
   9.571493,
   9.473987,
   9.377473,
   9.281942,
   9.187385,
   9.093791,
   9.001151,
   8.909454,
   8.881097,
   8.728853,
   8.63993,
   8.551914,
   8.464793,
   8.37856,
   8.293206,
   8.208721,
   8.125097,
   8.042325,
   7.960396,
   7.879302,
   7.799033,
   7.719583,
   7.640942,
   7.563102,
   7.486055,
   7.409793,
   7.334307,
   7.259591,
   7.185636,
   7.112434,
   7.039978,
   6.96826,
   6.897273,
   6.827009,
   6.757461,
   6.688621,
   6.620483,
   6.553038,
   6.486281,
   6.420204,
   6.3548,
   6.290062,
   6.225984,
   6.162558,
   6.099779,
   6.037639,
   5.976132,
   5.915252,
   5.854992,
   5.795346,
   5.736307,
   5.67787,
   5.620028,
   5.562776,
   5.506107,
   5.450015,
   5.394494,
   5.339539,
   5.339539,
   5.339539,
   0};
   graph = new TGraph(106,bkg_fx83,bkg_fy83);
   graph->SetName("bkg");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg83 = new TH1F("Graph_bkg83","Projection of ",106,1271.04,1368.96);
   Graph_bkg83->SetMinimum(0.01635276);
   Graph_bkg83->SetMaximum(16.35276);
   Graph_bkg83->SetDirectory(0);
   Graph_bkg83->SetStats(0);
   Graph_bkg83->SetLineWidth(2);
   Graph_bkg83->SetMarkerStyle(20);
   Graph_bkg83->GetXaxis()->SetNdivisions(505);
   Graph_bkg83->GetXaxis()->SetLabelFont(132);
   Graph_bkg83->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg83->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg83->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg83->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg83->GetXaxis()->SetTitleFont(132);
   Graph_bkg83->GetYaxis()->SetLabelFont(132);
   Graph_bkg83->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg83->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg83->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg83->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg83->GetYaxis()->SetTitleFont(132);
   Graph_bkg83->GetZaxis()->SetLabelFont(132);
   Graph_bkg83->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg83->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg83->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg83);
   
   graph->Draw("l");
   
   TH1D *frame_76652d0__105 = new TH1D("frame_76652d0__105"," ",100,1280,1360);
   frame_76652d0__105->SetBinContent(1,93.37201);
   frame_76652d0__105->SetMinimum(1.649859);
   frame_76652d0__105->SetMaximum(348.9086);
   frame_76652d0__105->SetEntries(1);
   frame_76652d0__105->SetDirectory(0);
   frame_76652d0__105->SetStats(0);
   frame_76652d0__105->SetLineWidth(2);
   frame_76652d0__105->SetMarkerStyle(20);
   frame_76652d0__105->GetXaxis()->SetTitle("m(#it{#bar{#Lambda}#pi^{+}}) [MeV/#it{c}^{2}] ");
   frame_76652d0__105->GetXaxis()->SetRange(5,100);
   frame_76652d0__105->GetXaxis()->SetNdivisions(505);
   frame_76652d0__105->GetXaxis()->SetLabelFont(132);
   frame_76652d0__105->GetXaxis()->SetLabelOffset(0.01);
   frame_76652d0__105->GetXaxis()->SetLabelSize(0.06);
   frame_76652d0__105->GetXaxis()->SetTitleSize(0.072);
   frame_76652d0__105->GetXaxis()->SetTitleOffset(0.95);
   frame_76652d0__105->GetXaxis()->SetTitleFont(132);
   frame_76652d0__105->GetYaxis()->SetTitle("Candidates per 0.80 MeV/#it{c}^{2}");
   frame_76652d0__105->GetYaxis()->SetLabelFont(132);
   frame_76652d0__105->GetYaxis()->SetLabelOffset(0.01);
   frame_76652d0__105->GetYaxis()->SetLabelSize(0.06);
   frame_76652d0__105->GetYaxis()->SetTitleSize(0.072);
   frame_76652d0__105->GetYaxis()->SetTitleOffset(0.95);
   frame_76652d0__105->GetYaxis()->SetTitleFont(132);
   frame_76652d0__105->GetZaxis()->SetLabelFont(132);
   frame_76652d0__105->GetZaxis()->SetLabelSize(0.06);
   frame_76652d0__105->GetZaxis()->SetTitleSize(0.072);
   frame_76652d0__105->GetZaxis()->SetTitleOffset(1.2);
   frame_76652d0__105->GetZaxis()->SetTitleFont(132);
   frame_76652d0__105->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.18,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.65,0.6,0.95,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.072);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","Signal","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Model","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   Canvas_Fig14->Modified();
   Canvas_Fig14->cd();
   Canvas_Fig14->SetSelected(Canvas_Fig14);
}


==> figs/Fig15.C <==
void Fig15()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 16 11:28:04 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",378,325,966,604);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.888438,-0.6054872,2.261003,0.6775317);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.1389685);
   c1->SetRightMargin(0.16);
   c1->SetTopMargin(0.05882353);
   c1->SetBottomMargin(0.1617647);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis96[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   Double_t yAxis8[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH2D *Ratio_total_statsyst_cl = new TH2D("Ratio_total_statsyst_cl","",10, xAxis96,5, yAxis8);
   Ratio_total_statsyst_cl->SetBinContent(13,0.4773172);
   Ratio_total_statsyst_cl->SetBinContent(14,0.5459761);
   Ratio_total_statsyst_cl->SetBinContent(15,0.51835);
   Ratio_total_statsyst_cl->SetBinContent(16,0.446517);
   Ratio_total_statsyst_cl->SetBinContent(25,0.4327225);
   Ratio_total_statsyst_cl->SetBinContent(26,0.4234768);
   Ratio_total_statsyst_cl->SetBinContent(27,0.4421);
   Ratio_total_statsyst_cl->SetBinContent(28,0.4582645);
   Ratio_total_statsyst_cl->SetBinContent(29,0.4558521);
   Ratio_total_statsyst_cl->SetBinContent(30,0.3995896);
   Ratio_total_statsyst_cl->SetBinContent(31,0.3486155);
   Ratio_total_statsyst_cl->SetBinContent(32,0.3983283);
   Ratio_total_statsyst_cl->SetBinContent(33,0.3255464);
   Ratio_total_statsyst_cl->SetBinContent(37,0.3705338);
   Ratio_total_statsyst_cl->SetBinContent(38,0.3867758);
   Ratio_total_statsyst_cl->SetBinContent(39,0.4120482);
   Ratio_total_statsyst_cl->SetBinContent(40,0.4167466);
   Ratio_total_statsyst_cl->SetBinContent(41,0.4462756);
   Ratio_total_statsyst_cl->SetBinContent(42,0.4072914);
   Ratio_total_statsyst_cl->SetBinContent(43,0.4301928);
   Ratio_total_statsyst_cl->SetBinContent(44,0.4123173);
   Ratio_total_statsyst_cl->SetBinContent(45,0.3623177);
   Ratio_total_statsyst_cl->SetBinContent(46,0.3509887);
   Ratio_total_statsyst_cl->SetBinContent(49,0.3366637);
   Ratio_total_statsyst_cl->SetBinContent(50,0.3832898);
   Ratio_total_statsyst_cl->SetBinContent(51,0.3735217);
   Ratio_total_statsyst_cl->SetBinContent(52,0.4056061);
   Ratio_total_statsyst_cl->SetBinContent(53,0.382458);
   Ratio_total_statsyst_cl->SetBinContent(54,0.4046556);
   Ratio_total_statsyst_cl->SetBinContent(55,0.3937253);
   Ratio_total_statsyst_cl->SetBinContent(56,0.3851721);
   Ratio_total_statsyst_cl->SetBinContent(57,0.3816451);
   Ratio_total_statsyst_cl->SetBinContent(58,0.3227771);
   Ratio_total_statsyst_cl->SetBinContent(61,0.3031655);
   Ratio_total_statsyst_cl->SetBinContent(62,0.3113996);
   Ratio_total_statsyst_cl->SetBinContent(63,0.3517923);
   Ratio_total_statsyst_cl->SetBinContent(64,0.3438062);
   Ratio_total_statsyst_cl->SetBinContent(65,0.3702756);
   Ratio_total_statsyst_cl->SetBinContent(66,0.3206649);
   Ratio_total_statsyst_cl->SetBinContent(67,0.3573116);
   Ratio_total_statsyst_cl->SetBinContent(68,0.3499365);
   Ratio_total_statsyst_cl->SetBinContent(69,0.3640228);
   Ratio_total_statsyst_cl->SetBinContent(70,0.3360292);
   Ratio_total_statsyst_cl->SetBinError(13,0.02784933);
   Ratio_total_statsyst_cl->SetBinError(14,0.03427905);
   Ratio_total_statsyst_cl->SetBinError(15,0.03517684);
   Ratio_total_statsyst_cl->SetBinError(16,0.03503094);
   Ratio_total_statsyst_cl->SetBinError(25,0.02593914);
   Ratio_total_statsyst_cl->SetBinError(26,0.02463505);
   Ratio_total_statsyst_cl->SetBinError(27,0.02714153);
   Ratio_total_statsyst_cl->SetBinError(28,0.02758907);
   Ratio_total_statsyst_cl->SetBinError(29,0.02890997);
   Ratio_total_statsyst_cl->SetBinError(30,0.02707259);
   Ratio_total_statsyst_cl->SetBinError(31,0.02966311);
   Ratio_total_statsyst_cl->SetBinError(32,0.02881575);
   Ratio_total_statsyst_cl->SetBinError(33,0.03175162);
   Ratio_total_statsyst_cl->SetBinError(37,0.02309381);
   Ratio_total_statsyst_cl->SetBinError(38,0.02347935);
   Ratio_total_statsyst_cl->SetBinError(39,0.02446042);
   Ratio_total_statsyst_cl->SetBinError(40,0.02514172);
   Ratio_total_statsyst_cl->SetBinError(41,0.02686489);
   Ratio_total_statsyst_cl->SetBinError(42,0.02540682);
   Ratio_total_statsyst_cl->SetBinError(43,0.02791568);
   Ratio_total_statsyst_cl->SetBinError(44,0.0269295);
   Ratio_total_statsyst_cl->SetBinError(45,0.02565589);
   Ratio_total_statsyst_cl->SetBinError(46,0.03254897);
   Ratio_total_statsyst_cl->SetBinError(49,0.0247149);
   Ratio_total_statsyst_cl->SetBinError(50,0.02588757);
   Ratio_total_statsyst_cl->SetBinError(51,0.0240532);
   Ratio_total_statsyst_cl->SetBinError(52,0.02573673);
   Ratio_total_statsyst_cl->SetBinError(53,0.02420085);
   Ratio_total_statsyst_cl->SetBinError(54,0.02625317);
   Ratio_total_statsyst_cl->SetBinError(55,0.02558348);
   Ratio_total_statsyst_cl->SetBinError(56,0.02409174);
   Ratio_total_statsyst_cl->SetBinError(57,0.02598907);
   Ratio_total_statsyst_cl->SetBinError(58,0.02320327);
   Ratio_total_statsyst_cl->SetBinError(61,0.03153212);
   Ratio_total_statsyst_cl->SetBinError(62,0.02894171);
   Ratio_total_statsyst_cl->SetBinError(63,0.02879987);
   Ratio_total_statsyst_cl->SetBinError(64,0.0273418);
   Ratio_total_statsyst_cl->SetBinError(65,0.02784888);
   Ratio_total_statsyst_cl->SetBinError(66,0.02386171);
   Ratio_total_statsyst_cl->SetBinError(67,0.02558242);
   Ratio_total_statsyst_cl->SetBinError(68,0.02332552);
   Ratio_total_statsyst_cl->SetBinError(69,0.02518343);
   Ratio_total_statsyst_cl->SetBinError(70,0.02268478);
   Ratio_total_statsyst_cl->SetMinimum(0.2);
   Ratio_total_statsyst_cl->SetEntries(50);
   Ratio_total_statsyst_cl->SetDirectory(0);
   Ratio_total_statsyst_cl->SetStats(0);
   Ratio_total_statsyst_cl->SetContour(20);
   Ratio_total_statsyst_cl->SetContourLevel(0,0.2);
   Ratio_total_statsyst_cl->SetContourLevel(1,0.2172988);
   Ratio_total_statsyst_cl->SetContourLevel(2,0.2345976);
   Ratio_total_statsyst_cl->SetContourLevel(3,0.2518964);
   Ratio_total_statsyst_cl->SetContourLevel(4,0.2691952);
   Ratio_total_statsyst_cl->SetContourLevel(5,0.286494);
   Ratio_total_statsyst_cl->SetContourLevel(6,0.3037928);
   Ratio_total_statsyst_cl->SetContourLevel(7,0.3210916);
   Ratio_total_statsyst_cl->SetContourLevel(8,0.3383905);
   Ratio_total_statsyst_cl->SetContourLevel(9,0.3556893);
   Ratio_total_statsyst_cl->SetContourLevel(10,0.3729881);
   Ratio_total_statsyst_cl->SetContourLevel(11,0.3902869);
   Ratio_total_statsyst_cl->SetContourLevel(12,0.4075857);
   Ratio_total_statsyst_cl->SetContourLevel(13,0.4248845);
   Ratio_total_statsyst_cl->SetContourLevel(14,0.4421833);
   Ratio_total_statsyst_cl->SetContourLevel(15,0.4594821);
   Ratio_total_statsyst_cl->SetContourLevel(16,0.4767809);
   Ratio_total_statsyst_cl->SetContourLevel(17,0.4940797);
   Ratio_total_statsyst_cl->SetContourLevel(18,0.5113785);
   Ratio_total_statsyst_cl->SetContourLevel(19,0.5286773);
   
   TPaletteAxis *palette = new TPaletteAxis(2.048255,-0.4002042,2.103158,0.6005506,Ratio_total_statsyst_cl);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.06);
   palette->SetTitleOffset(0.7);
   palette->SetTitleSize(0.072);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   Ratio_total_statsyst_cl->GetListOfFunctions()->Add(palette,"br");
   Ratio_total_statsyst_cl->SetLineWidth(2);
   Ratio_total_statsyst_cl->SetMarkerStyle(20);
   Ratio_total_statsyst_cl->SetMarkerSize(1.4);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetXaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetXaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetXaxis()->SetNdivisions(505);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelOffset(0.01);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleOffset(0.95);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetYaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetYaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelOffset(-0.035);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetYaxis()->SetTickLength(0.02);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleOffset(-0.8);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitle("#it{R_{#bar{H}}}");
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleOffset(0.7);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->Draw("COLZ");
   TLatex *   tex = new TLatex(43.80697,0.9199223,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.27,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.44,0.2,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig15_ETA.C <==
void Fig15_ETA()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 18:07:11 2022) by ROOT version 6.24/02
   TCanvas *c1 = new TCanvas("c1", "c1",2194,216,1141,606);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.888438,-0.6054872,2.261003,0.6775317);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.1389685);
   c1->SetRightMargin(0.16);
   c1->SetTopMargin(0.05882353);
   c1->SetBottomMargin(0.1617647);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   Double_t yAxis1[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH2D *Ratio_total_statsyst_cl = new TH2D("Ratio_total_statsyst_cl","",10, xAxis1,5, yAxis1);
   Ratio_total_statsyst_cl->SetBinContent(13,0.4773172);
   Ratio_total_statsyst_cl->SetBinContent(14,0.5459761);
   Ratio_total_statsyst_cl->SetBinContent(15,0.51835);
   Ratio_total_statsyst_cl->SetBinContent(16,0.446517);
   Ratio_total_statsyst_cl->SetBinContent(25,0.4327225);
   Ratio_total_statsyst_cl->SetBinContent(26,0.4234768);
   Ratio_total_statsyst_cl->SetBinContent(27,0.4421);
   Ratio_total_statsyst_cl->SetBinContent(28,0.4582645);
   Ratio_total_statsyst_cl->SetBinContent(29,0.4558521);
   Ratio_total_statsyst_cl->SetBinContent(30,0.3995896);
   Ratio_total_statsyst_cl->SetBinContent(31,0.3486155);
   Ratio_total_statsyst_cl->SetBinContent(32,0.3983283);
   Ratio_total_statsyst_cl->SetBinContent(33,0.3255464);
   Ratio_total_statsyst_cl->SetBinContent(37,0.3705338);
   Ratio_total_statsyst_cl->SetBinContent(38,0.3867758);
   Ratio_total_statsyst_cl->SetBinContent(39,0.4120482);
   Ratio_total_statsyst_cl->SetBinContent(40,0.4167466);
   Ratio_total_statsyst_cl->SetBinContent(41,0.4462756);
   Ratio_total_statsyst_cl->SetBinContent(42,0.4072914);
   Ratio_total_statsyst_cl->SetBinContent(43,0.4301928);
   Ratio_total_statsyst_cl->SetBinContent(44,0.4123173);
   Ratio_total_statsyst_cl->SetBinContent(45,0.3623177);
   Ratio_total_statsyst_cl->SetBinContent(46,0.3509887);
   Ratio_total_statsyst_cl->SetBinContent(49,0.3366637);
   Ratio_total_statsyst_cl->SetBinContent(50,0.3832898);
   Ratio_total_statsyst_cl->SetBinContent(51,0.3735217);
   Ratio_total_statsyst_cl->SetBinContent(52,0.4056061);
   Ratio_total_statsyst_cl->SetBinContent(53,0.382458);
   Ratio_total_statsyst_cl->SetBinContent(54,0.4046556);
   Ratio_total_statsyst_cl->SetBinContent(55,0.3937253);
   Ratio_total_statsyst_cl->SetBinContent(56,0.3851721);
   Ratio_total_statsyst_cl->SetBinContent(57,0.3816451);
   Ratio_total_statsyst_cl->SetBinContent(58,0.3227771);
   Ratio_total_statsyst_cl->SetBinContent(61,0.3031655);
   Ratio_total_statsyst_cl->SetBinContent(62,0.3113996);
   Ratio_total_statsyst_cl->SetBinContent(63,0.3517923);
   Ratio_total_statsyst_cl->SetBinContent(64,0.3438062);
   Ratio_total_statsyst_cl->SetBinContent(65,0.3702756);
   Ratio_total_statsyst_cl->SetBinContent(66,0.3206649);
   Ratio_total_statsyst_cl->SetBinContent(67,0.3573116);
   Ratio_total_statsyst_cl->SetBinContent(68,0.3499365);
   Ratio_total_statsyst_cl->SetBinContent(69,0.3640228);
   Ratio_total_statsyst_cl->SetBinContent(70,0.3360292);
   Ratio_total_statsyst_cl->SetBinError(13,0.02784933);
   Ratio_total_statsyst_cl->SetBinError(14,0.03427905);
   Ratio_total_statsyst_cl->SetBinError(15,0.03517684);
   Ratio_total_statsyst_cl->SetBinError(16,0.03503094);
   Ratio_total_statsyst_cl->SetBinError(25,0.02593914);
   Ratio_total_statsyst_cl->SetBinError(26,0.02463505);
   Ratio_total_statsyst_cl->SetBinError(27,0.02714153);
   Ratio_total_statsyst_cl->SetBinError(28,0.02758907);
   Ratio_total_statsyst_cl->SetBinError(29,0.02890997);
   Ratio_total_statsyst_cl->SetBinError(30,0.02707259);
   Ratio_total_statsyst_cl->SetBinError(31,0.02966311);
   Ratio_total_statsyst_cl->SetBinError(32,0.02881575);
   Ratio_total_statsyst_cl->SetBinError(33,0.03175162);
   Ratio_total_statsyst_cl->SetBinError(37,0.02309381);
   Ratio_total_statsyst_cl->SetBinError(38,0.02347935);
   Ratio_total_statsyst_cl->SetBinError(39,0.02446042);
   Ratio_total_statsyst_cl->SetBinError(40,0.02514172);
   Ratio_total_statsyst_cl->SetBinError(41,0.02686489);
   Ratio_total_statsyst_cl->SetBinError(42,0.02540682);
   Ratio_total_statsyst_cl->SetBinError(43,0.02791568);
   Ratio_total_statsyst_cl->SetBinError(44,0.0269295);
   Ratio_total_statsyst_cl->SetBinError(45,0.02565589);
   Ratio_total_statsyst_cl->SetBinError(46,0.03254897);
   Ratio_total_statsyst_cl->SetBinError(49,0.0247149);
   Ratio_total_statsyst_cl->SetBinError(50,0.02588757);
   Ratio_total_statsyst_cl->SetBinError(51,0.0240532);
   Ratio_total_statsyst_cl->SetBinError(52,0.02573673);
   Ratio_total_statsyst_cl->SetBinError(53,0.02420085);
   Ratio_total_statsyst_cl->SetBinError(54,0.02625317);
   Ratio_total_statsyst_cl->SetBinError(55,0.02558348);
   Ratio_total_statsyst_cl->SetBinError(56,0.02409174);
   Ratio_total_statsyst_cl->SetBinError(57,0.02598907);
   Ratio_total_statsyst_cl->SetBinError(58,0.02320327);
   Ratio_total_statsyst_cl->SetBinError(61,0.03153212);
   Ratio_total_statsyst_cl->SetBinError(62,0.02894171);
   Ratio_total_statsyst_cl->SetBinError(63,0.02879987);
   Ratio_total_statsyst_cl->SetBinError(64,0.0273418);
   Ratio_total_statsyst_cl->SetBinError(65,0.02784888);
   Ratio_total_statsyst_cl->SetBinError(66,0.02386171);
   Ratio_total_statsyst_cl->SetBinError(67,0.02558242);
   Ratio_total_statsyst_cl->SetBinError(68,0.02332552);
   Ratio_total_statsyst_cl->SetBinError(69,0.02518343);
   Ratio_total_statsyst_cl->SetBinError(70,0.02268478);
   Ratio_total_statsyst_cl->SetMinimum(0.2);
   Ratio_total_statsyst_cl->SetEntries(50);
   Ratio_total_statsyst_cl->SetDirectory(0);
   Ratio_total_statsyst_cl->SetStats(0);
   Ratio_total_statsyst_cl->SetContour(20);
   Ratio_total_statsyst_cl->SetContourLevel(0,0.2);
   Ratio_total_statsyst_cl->SetContourLevel(1,0.2172988);
   Ratio_total_statsyst_cl->SetContourLevel(2,0.2345976);
   Ratio_total_statsyst_cl->SetContourLevel(3,0.2518964);
   Ratio_total_statsyst_cl->SetContourLevel(4,0.2691952);
   Ratio_total_statsyst_cl->SetContourLevel(5,0.286494);
   Ratio_total_statsyst_cl->SetContourLevel(6,0.3037928);
   Ratio_total_statsyst_cl->SetContourLevel(7,0.3210916);
   Ratio_total_statsyst_cl->SetContourLevel(8,0.3383905);
   Ratio_total_statsyst_cl->SetContourLevel(9,0.3556893);
   Ratio_total_statsyst_cl->SetContourLevel(10,0.3729881);
   Ratio_total_statsyst_cl->SetContourLevel(11,0.3902869);
   Ratio_total_statsyst_cl->SetContourLevel(12,0.4075857);
   Ratio_total_statsyst_cl->SetContourLevel(13,0.4248845);
   Ratio_total_statsyst_cl->SetContourLevel(14,0.4421833);
   Ratio_total_statsyst_cl->SetContourLevel(15,0.4594821);
   Ratio_total_statsyst_cl->SetContourLevel(16,0.4767809);
   Ratio_total_statsyst_cl->SetContourLevel(17,0.4940797);
   Ratio_total_statsyst_cl->SetContourLevel(18,0.5113785);
   Ratio_total_statsyst_cl->SetContourLevel(19,0.5286773);
   
   TPaletteAxis *palette = new TPaletteAxis(2.048255,-0.4002042,2.103158,0.6005506,Ratio_total_statsyst_cl);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.06);
   palette->SetTitleOffset(0.7);
   palette->SetTitleSize(0.072);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   Ratio_total_statsyst_cl->GetListOfFunctions()->Add(palette,"br");
   Ratio_total_statsyst_cl->SetLineWidth(2);
   Ratio_total_statsyst_cl->SetMarkerStyle(20);
   Ratio_total_statsyst_cl->SetMarkerSize(1.4);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetXaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetXaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetXaxis()->SetNdivisions(505);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelOffset(0.01);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleOffset(0.95);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetYaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetYaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelOffset(-0.035);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetYaxis()->SetTickLength(0.02);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleOffset(-0.8);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitle("#it{R_{#bar{H}}}");
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleOffset(0.7);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->Draw("COLZ");
   TLatex *   tex = new TLatex(43.80697,0.9199223,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.67,0.27,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.44,0.2,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(12,1.983404,24.20082,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(15.5,2.73,"y* = -2.3");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(12,1.197859,40.0715,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(26,2.72,"y* = -1.8");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(12,0.7253987,66.17051,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(43.4,2.770245,"y* = -1.3");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(12,0.4397228,109.1597,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(70,2.67,"y* = -0.8");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(18.0012,0.4,110,2.444281);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(80,1.88,"y* = -0.3");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(29.68128,0.4,110,1.482416);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(80,1.14,"y* = 0.2");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig16a.C <==
void Fig16a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 16 12:37:13 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,37,1920,1043);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.9128731,-0.1538461,2.100788,0.8076923);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *Clone_H_Meas_onlyfit__1_gev__1 = new TH1D("Clone_H_Meas_onlyfit__1_gev__1","",10, xAxis1);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(1,0.4018687);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(2,0.4260154);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(3,0.4309352);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(4,0.4253535);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(5,0.4249715);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(6,0.391915);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(7,0.3842222);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(8,0.3922726);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(9,0.3594631);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinContent(10,0.3335566);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(1,0.005023359);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(2,0.005158878);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(3,0.005824236);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(4,0.006584439);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(5,0.005395413);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(6,0.005780715);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(7,0.006802197);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(8,0.006028461);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(9,0.006377988);
   Clone_H_Meas_onlyfit__1_gev__1->SetBinError(10,0.006507107);
   Clone_H_Meas_onlyfit__1_gev__1->SetMinimum(0);
   Clone_H_Meas_onlyfit__1_gev__1->SetMaximum(0.75);
   Clone_H_Meas_onlyfit__1_gev__1->SetEntries(10);
   Clone_H_Meas_onlyfit__1_gev__1->SetDirectory(0);
   Clone_H_Meas_onlyfit__1_gev__1->SetStats(0);
   Clone_H_Meas_onlyfit__1_gev__1->SetLineWidth(2);
   Clone_H_Meas_onlyfit__1_gev__1->SetMarkerStyle(20);
   Clone_H_Meas_onlyfit__1_gev__1->SetMarkerSize(1.5);
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetMoreLogLabels();
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetNoExponent();
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetNdivisions(505);
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetLabelFont(132);
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_onlyfit__1_gev__1->GetXaxis()->SetTitleFont(132);
   Clone_H_Meas_onlyfit__1_gev__1->GetYaxis()->SetTitle("#it{R_{#bar{H}}}");
   Clone_H_Meas_onlyfit__1_gev__1->GetYaxis()->SetLabelFont(132);
   Clone_H_Meas_onlyfit__1_gev__1->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_onlyfit__1_gev__1->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Meas_onlyfit__1_gev__1->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Meas_onlyfit__1_gev__1->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_onlyfit__1_gev__1->GetYaxis()->SetTitleFont(132);
   Clone_H_Meas_onlyfit__1_gev__1->GetZaxis()->SetLabelFont(132);
   Clone_H_Meas_onlyfit__1_gev__1->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Meas_onlyfit__1_gev__1->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Meas_onlyfit__1_gev__1->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Meas_onlyfit__1_gev__1->GetZaxis()->SetTitleFont(132);
   Clone_H_Meas_onlyfit__1_gev__1->Draw("E1 ");
   Double_t xAxis2[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *Clone_H_Meas_total_statsyst__2_gev__2 = new TH1D("Clone_H_Meas_total_statsyst__2_gev__2","",10, xAxis2);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(1,0.4018687);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(2,0.4260154);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(3,0.4309352);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(4,0.4253535);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(5,0.4249715);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(6,0.391915);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(7,0.3842222);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(8,0.3922726);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(9,0.3594631);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinContent(10,0.3335566);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(1,0.02252755);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(2,0.02405501);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(3,0.02453478);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(4,0.02502454);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(5,0.02455858);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(6,0.02322299);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(7,0.02450355);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(8,0.0238884);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(9,0.02401451);
   Clone_H_Meas_total_statsyst__2_gev__2->SetBinError(10,0.02201886);
   Clone_H_Meas_total_statsyst__2_gev__2->SetMinimum(0.1804298);
   Clone_H_Meas_total_statsyst__2_gev__2->SetMaximum(0.5668066);
   Clone_H_Meas_total_statsyst__2_gev__2->SetEntries(10);
   Clone_H_Meas_total_statsyst__2_gev__2->SetDirectory(0);
   Clone_H_Meas_total_statsyst__2_gev__2->SetStats(0);
   Clone_H_Meas_total_statsyst__2_gev__2->SetLineWidth(2);
   Clone_H_Meas_total_statsyst__2_gev__2->SetMarkerStyle(20);
   Clone_H_Meas_total_statsyst__2_gev__2->SetMarkerSize(1.5);
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetTitle("#bar{p} momentum [GeV/#it{c}]");
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetNdivisions(505);
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetLabelFont(132);
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_total_statsyst__2_gev__2->GetXaxis()->SetTitleFont(132);
   Clone_H_Meas_total_statsyst__2_gev__2->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Meas_total_statsyst__2_gev__2->GetYaxis()->SetLabelFont(132);
   Clone_H_Meas_total_statsyst__2_gev__2->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_total_statsyst__2_gev__2->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Meas_total_statsyst__2_gev__2->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Meas_total_statsyst__2_gev__2->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_total_statsyst__2_gev__2->GetYaxis()->SetTitleFont(132);
   Clone_H_Meas_total_statsyst__2_gev__2->GetZaxis()->SetLabelFont(132);
   Clone_H_Meas_total_statsyst__2_gev__2->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Meas_total_statsyst__2_gev__2->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Meas_total_statsyst__2_gev__2->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Meas_total_statsyst__2_gev__2->GetZaxis()->SetTitleFont(132);
   Clone_H_Meas_total_statsyst__2_gev__2->Draw("E1 SAME");
   Double_t xAxis3[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3 = new TH1D("Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3","",10, xAxis3);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(1,0.2744705);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(2,0.2813099);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(3,0.2803649);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(4,0.2834332);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(5,0.2624907);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(6,0.2538985);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(7,0.2559407);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(8,0.261865);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(9,0.251639);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinContent(10,0.2391693);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(1,0.002992978);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(2,0.003017217);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(3,0.002981952);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(4,0.003037446);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(5,0.003662659);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(6,0.003669404);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(7,0.003668043);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(8,0.002629276);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(9,0.002866548);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetBinError(10,0.002623069);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetMinimum(0.1804298);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetMaximum(0.5668066);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetEntries(10);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetDirectory(0);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetLineColor(ci);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetMarkerColor(ci);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetMarkerStyle(25);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetTitle("#bar{p} momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_px__3_gev__3->Draw("E1 SAME");
   Double_t xAxis4[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4 = new TH1D("Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4","",10, xAxis4);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(1,0.2509924);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(2,0.2545663);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(3,0.2635565);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(4,0.264706);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(5,0.264827);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(6,0.2642846);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(7,0.2635088);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(8,0.2665527);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(9,0.271065);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinContent(10,0.2515938);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(1,0.003225323);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(2,0.003195418);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(3,0.00313307);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(4,0.003148676);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(5,0.003638913);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(6,0.003614739);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(7,0.00356786);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(8,0.002516564);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(9,0.002667897);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetBinError(10,0.002132938);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetMinimum(0.1804298);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetMaximum(0.5668066);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetEntries(10);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetDirectory(0);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetStats(0);

   ci = TColor::GetColor("#ffcc00");
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetLineColor(ci);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetMarkerColor(ci);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetMarkerStyle(28);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetTitle("#bar{p} momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev__4->Draw("E1 SAME");
   Double_t xAxis5[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5 = new TH1D("Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5","",10, xAxis5);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(1,0.2221311);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(2,0.2229383);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(3,0.2269529);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(4,0.2350821);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(5,0.2167112);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(6,0.2067541);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(7,0.220949);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(8,0.2236533);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(9,0.2228747);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinContent(10,0.2126887);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(1,0.003548179);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(2,0.003505338);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(3,0.003419554);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(4,0.003436911);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(5,0.0041161);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(6,0.004066024);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(7,0.00403687);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(8,0.002829414);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(9,0.003036921);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetBinError(10,0.002716522);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetMinimum(0.1804298);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetMaximum(0.5668066);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetEntries(10);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetDirectory(0);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetStats(0);

   ci = TColor::GetColor("#006600");
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetLineColor(ci);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetMarkerColor(ci);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetMarkerStyle(24);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetTitle("#bar{p} momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_px__5_gev__5->Draw("E1 SAME");
   Double_t xAxis6[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6 = new TH1D("Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6","",10, xAxis6);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(1,0.3068381);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(2,0.3080901);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(3,0.3080261);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(4,0.3183496);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(5,0.2980481);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(6,0.3044433);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(7,0.3050754);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(8,0.3101362);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(9,0.3131944);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinContent(10,0.3052351);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(1,0.003146103);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(2,0.003109165);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(3,0.003030011);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(4,0.00306262);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(5,0.003724386);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(6,0.003712208);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(7,0.003673198);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(8,0.00258968);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(9,0.002810589);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetBinError(10,0.002556275);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetMinimum(0.1804298);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetMaximum(0.5668066);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetEntries(10);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetDirectory(0);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetLineColor(ci);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetMarkerColor(ci);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetMarkerStyle(26);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetTitle("#bar{p} momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Epos199Detached_px__6_gev__6->Draw("E1 SAME");
   Double_t xAxis7[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7 = new TH1D("Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7","",10, xAxis7);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(1,0.2661885);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(2,0.2650308);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(3,0.2698694);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(4,0.268362);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(5,0.2524707);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(6,0.2475156);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(7,0.2517923);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(8,0.251357);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(9,0.2467594);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinContent(10,0.22123);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(1,0.004150691);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(2,0.004106502);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(3,0.004041896);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(4,0.004068855);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(5,0.005132372);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(6,0.005100318);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(7,0.005064916);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(8,0.003564137);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(9,0.003921646);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetBinError(10,0.003941443);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetMinimum(0.1804298);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetMaximum(0.5668066);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetEntries(10);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetDirectory(0);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetLineColor(ci);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetMarkerColor(ci);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetMarkerStyle(27);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetTitle("#bar{p} momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_PythiaDetached_px__7_gev__7->Draw("E1 SAME");
   TLatex *   tex = new TLatex(0.18,0.8,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6527633,0.5436703,0.97,0.9146222,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.072);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Clone_H_Meas_onlyfit__1_gev","Data","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_Epos199Detached_px__6_gev","EPOS 1.99","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_EposLHCDetached_px__5_gev","EPOS-LHC","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_Hijing138Detached_px__3_gev","HIJING 1.38","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_PythiaDetached_px__7_gev","PYTHIA 6","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_QGSJETII04Detached_px__4_gev","QGSJET-II04","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig16b.C <==
void Fig16b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 16 12:37:24 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,37,1920,1043);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.2222222,-0.1538461,4.222222,0.8076923);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis8[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *Clone_H_Meas_onlyfit_gev__8 = new TH1D("Clone_H_Meas_onlyfit_gev__8","",5, xAxis8);
   Clone_H_Meas_onlyfit_gev__8->SetBinContent(1,0.4930943);
   Clone_H_Meas_onlyfit_gev__8->SetBinContent(2,0.403119);
   Clone_H_Meas_onlyfit_gev__8->SetBinContent(3,0.3968639);
   Clone_H_Meas_onlyfit_gev__8->SetBinContent(4,0.3678308);
   Clone_H_Meas_onlyfit_gev__8->SetBinContent(5,0.3425141);
   Clone_H_Meas_onlyfit_gev__8->SetBinError(1,0.008898063);
   Clone_H_Meas_onlyfit_gev__8->SetBinError(2,0.004910055);
   Clone_H_Meas_onlyfit_gev__8->SetBinError(3,0.003916454);
   Clone_H_Meas_onlyfit_gev__8->SetBinError(4,0.003898946);
   Clone_H_Meas_onlyfit_gev__8->SetBinError(5,0.004096402);
   Clone_H_Meas_onlyfit_gev__8->SetMinimum(0);
   Clone_H_Meas_onlyfit_gev__8->SetMaximum(0.75);
   Clone_H_Meas_onlyfit_gev__8->SetEntries(5);
   Clone_H_Meas_onlyfit_gev__8->SetDirectory(0);
   Clone_H_Meas_onlyfit_gev__8->SetStats(0);
   Clone_H_Meas_onlyfit_gev__8->SetLineWidth(2);
   Clone_H_Meas_onlyfit_gev__8->SetMarkerStyle(20);
   Clone_H_Meas_onlyfit_gev__8->SetMarkerSize(1.5);
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetNdivisions(505);
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetLabelFont(132);
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_onlyfit_gev__8->GetXaxis()->SetTitleFont(132);
   Clone_H_Meas_onlyfit_gev__8->GetYaxis()->SetTitle("#it{R_{#bar{H}}}");
   Clone_H_Meas_onlyfit_gev__8->GetYaxis()->SetLabelFont(132);
   Clone_H_Meas_onlyfit_gev__8->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_onlyfit_gev__8->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Meas_onlyfit_gev__8->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Meas_onlyfit_gev__8->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_onlyfit_gev__8->GetYaxis()->SetTitleFont(132);
   Clone_H_Meas_onlyfit_gev__8->GetZaxis()->SetLabelFont(132);
   Clone_H_Meas_onlyfit_gev__8->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Meas_onlyfit_gev__8->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Meas_onlyfit_gev__8->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Meas_onlyfit_gev__8->GetZaxis()->SetTitleFont(132);
   Clone_H_Meas_onlyfit_gev__8->Draw("E1 ");
   Double_t xAxis9[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *Clone_H_Meas_total_statsyst_gev__9 = new TH1D("Clone_H_Meas_total_statsyst_gev__9","",5, xAxis9);
   Clone_H_Meas_total_statsyst_gev__9->SetBinContent(1,0.4930943);
   Clone_H_Meas_total_statsyst_gev__9->SetBinContent(2,0.403119);
   Clone_H_Meas_total_statsyst_gev__9->SetBinContent(3,0.3968639);
   Clone_H_Meas_total_statsyst_gev__9->SetBinContent(4,0.3678308);
   Clone_H_Meas_total_statsyst_gev__9->SetBinContent(5,0.3425141);
   Clone_H_Meas_total_statsyst_gev__9->SetBinError(1,0.02846378);
   Clone_H_Meas_total_statsyst_gev__9->SetBinError(2,0.02430949);
   Clone_H_Meas_total_statsyst_gev__9->SetBinError(3,0.02332412);
   Clone_H_Meas_total_statsyst_gev__9->SetBinError(4,0.02180212);
   Clone_H_Meas_total_statsyst_gev__9->SetBinError(5,0.02132043);
   Clone_H_Meas_total_statsyst_gev__9->SetMinimum(0.1578496);
   Clone_H_Meas_total_statsyst_gev__9->SetMaximum(0.6504139);
   Clone_H_Meas_total_statsyst_gev__9->SetEntries(5);
   Clone_H_Meas_total_statsyst_gev__9->SetDirectory(0);
   Clone_H_Meas_total_statsyst_gev__9->SetStats(0);
   Clone_H_Meas_total_statsyst_gev__9->SetLineWidth(2);
   Clone_H_Meas_total_statsyst_gev__9->SetMarkerStyle(20);
   Clone_H_Meas_total_statsyst_gev__9->SetMarkerSize(1.5);
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetTitle("#bar{p} transverse momentum [GeV/#it{c}]");
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetNdivisions(505);
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetLabelFont(132);
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_total_statsyst_gev__9->GetXaxis()->SetTitleFont(132);
   Clone_H_Meas_total_statsyst_gev__9->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Meas_total_statsyst_gev__9->GetYaxis()->SetLabelFont(132);
   Clone_H_Meas_total_statsyst_gev__9->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Meas_total_statsyst_gev__9->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Meas_total_statsyst_gev__9->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Meas_total_statsyst_gev__9->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Meas_total_statsyst_gev__9->GetYaxis()->SetTitleFont(132);
   Clone_H_Meas_total_statsyst_gev__9->GetZaxis()->SetLabelFont(132);
   Clone_H_Meas_total_statsyst_gev__9->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Meas_total_statsyst_gev__9->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Meas_total_statsyst_gev__9->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Meas_total_statsyst_gev__9->GetZaxis()->SetTitleFont(132);
   Clone_H_Meas_total_statsyst_gev__9->Draw("E1 SAME");
   Double_t xAxis10[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *Clone_H_Histo_Pred_Hijing138Detached_py_gev__10 = new TH1D("Clone_H_Histo_Pred_Hijing138Detached_py_gev__10","",5, xAxis10);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinContent(1,0.3206199);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinContent(2,0.2853394);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinContent(3,0.2606883);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinContent(4,0.2422441);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinContent(5,0.2157047);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinError(1,0.002653826);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinError(2,0.001934864);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinError(3,0.001924341);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinError(4,0.002112348);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetBinError(5,0.002398059);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetMinimum(0.1578496);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetMaximum(0.6504139);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetEntries(5);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetDirectory(0);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetLineColor(ci);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetMarkerColor(ci);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetMarkerStyle(25);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetTitle("#bar{p} transverse momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Hijing138Detached_py_gev__10->Draw("E1 SAME");
   Double_t xAxis11[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11 = new TH1D("Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11","",5, xAxis11);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinContent(1,0.2808157);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinContent(2,0.2862782);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinContent(3,0.2754451);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinContent(4,0.2597928);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinContent(5,0.2244781);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinError(1,0.003077729);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinError(2,0.002153307);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinError(3,0.001994033);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinError(4,0.001941331);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetBinError(5,0.001803232);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetMinimum(0.1578496);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetMaximum(0.6504139);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetEntries(5);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetDirectory(0);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetStats(0);

   ci = TColor::GetColor("#ffcc00");
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetLineColor(ci);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetMarkerColor(ci);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetMarkerStyle(28);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetTitle("#bar{p} transverse momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_QGSJETII04Detached_py_gev__11->Draw("E1 SAME");
   Double_t xAxis12[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *Clone_H_Histo_Pred_EposLHCDetached_py_gev__12 = new TH1D("Clone_H_Histo_Pred_EposLHCDetached_py_gev__12","",5, xAxis12);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinContent(1,0.2537575);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinContent(2,0.2368364);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinContent(3,0.2191763);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinContent(4,0.2032911);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinContent(5,0.1982792);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinError(1,0.003017709);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinError(2,0.002144607);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinError(3,0.002117151);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinError(4,0.002302526);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetBinError(5,0.002656042);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetMinimum(0.1578496);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetMaximum(0.6504139);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetEntries(5);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetDirectory(0);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetStats(0);

   ci = TColor::GetColor("#006600");
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetLineColor(ci);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetMarkerColor(ci);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetMarkerStyle(24);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetTitle("#bar{p} transverse momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_EposLHCDetached_py_gev__12->Draw("E1 SAME");
   Double_t xAxis13[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *Clone_H_Histo_Pred_Epos199Detached_py_gev__13 = new TH1D("Clone_H_Histo_Pred_Epos199Detached_py_gev__13","",5, xAxis13);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinContent(1,0.3356421);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinContent(2,0.3178823);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinContent(3,0.3059343);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinContent(4,0.2965663);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinContent(5,0.2863428);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinError(1,0.002597278);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinError(2,0.001921729);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinError(3,0.001937565);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinError(4,0.002125909);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetBinError(5,0.002493124);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetMinimum(0.1578496);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetMaximum(0.6504139);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetEntries(5);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetDirectory(0);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetLineColor(ci);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetMarkerColor(ci);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetMarkerStyle(26);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetTitle("#bar{p} transverse momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_Epos199Detached_py_gev__13->Draw("E1 SAME");
   Double_t xAxis14[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *Clone_H_Histo_Pred_PythiaDetached_py_gev__14 = new TH1D("Clone_H_Histo_Pred_PythiaDetached_py_gev__14","",5, xAxis14);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinContent(1,0.3087144);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinContent(2,0.2761858);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinContent(3,0.2422797);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinContent(4,0.2158255);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinContent(5,0.1896562);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinError(1,0.003296789);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinError(2,0.002464583);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinError(3,0.002580972);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinError(4,0.003111321);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetBinError(5,0.004368741);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetMinimum(0.1578496);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetMaximum(0.6504139);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetEntries(5);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetDirectory(0);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetLineColor(ci);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetMarkerColor(ci);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetMarkerStyle(27);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->SetMarkerSize(1.5);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetTitle("#bar{p} transverse momentum [GeV/#it{c}]");
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetNdivisions(505);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetXaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetYaxis()->SetTitle("Detached-to-prompt #bar{p} ratio");
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetYaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetYaxis()->SetLabelOffset(0.01);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetYaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetYaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetYaxis()->SetTitleOffset(0.95);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetYaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetZaxis()->SetLabelFont(132);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetZaxis()->SetLabelSize(0.06);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetZaxis()->SetTitleSize(0.072);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetZaxis()->SetTitleOffset(1.2);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->GetZaxis()->SetTitleFont(132);
   Clone_H_Histo_Pred_PythiaDetached_py_gev__14->Draw("E1 SAME");
   TLatex *   tex = new TLatex(0.18,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.8,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6303441,0.5593719,0.9989572,0.9097154,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.072);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Clone_H_Meas_onlyfit_gev","Data","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_Epos199Detached_py_gev","EPOS 1.99","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_EposLHCDetached_py_gev","EPOS-LHC","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_Hijing138Detached_py_gev","HIJING 1.38","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_PythiaDetached_py_gev","PYTHIA 6","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Clone_H_Histo_Pred_QGSJETII04Detached_py_gev","QGSJET-II04","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(28);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig17a.C <==
void Fig17a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 16 12:37:39 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",251,252,971,601);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5.345679,-0.3384615,52.87654,1.776923);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis15[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *H_H_xs_CrossSection_px_gev__15 = new TH1D("H_H_xs_CrossSection_px_gev__15","",10, xAxis15);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(1,1.078974);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(2,0.8354283);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(3,0.8238301);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(4,0.7481907);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(5,0.7149795);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(6,0.6754931);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(7,0.6293293);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(8,0.6424418);
   H_H_xs_CrossSection_px_gev__15->SetBinContent(9,0.7444064);
   H_H_xs_CrossSection_px_gev__15->SetBinError(1,0.09388787);
   H_H_xs_CrossSection_px_gev__15->SetBinError(2,0.06606923);
   H_H_xs_CrossSection_px_gev__15->SetBinError(3,0.06446733);
   H_H_xs_CrossSection_px_gev__15->SetBinError(4,0.06183269);
   H_H_xs_CrossSection_px_gev__15->SetBinError(5,0.05721679);
   H_H_xs_CrossSection_px_gev__15->SetBinError(6,0.05570876);
   H_H_xs_CrossSection_px_gev__15->SetBinError(7,0.06583479);
   H_H_xs_CrossSection_px_gev__15->SetBinError(8,0.06136774);
   H_H_xs_CrossSection_px_gev__15->SetBinError(9,0.07274556);
   H_H_xs_CrossSection_px_gev__15->SetMinimum(0);
   H_H_xs_CrossSection_px_gev__15->SetMaximum(1.65);
   H_H_xs_CrossSection_px_gev__15->SetEntries(10);
   H_H_xs_CrossSection_px_gev__15->SetDirectory(0);
   H_H_xs_CrossSection_px_gev__15->SetStats(0);
   H_H_xs_CrossSection_px_gev__15->SetLineWidth(2);
   H_H_xs_CrossSection_px_gev__15->SetMarkerStyle(20);
   H_H_xs_CrossSection_px_gev__15->SetMarkerSize(1.5);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetRange(1,9);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetNdivisions(505);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_px_gev__15->GetXaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_px_gev__15->GetYaxis()->SetTitle("#it{R_{#bar{#Lambda}}/R_{#bar{H}}}");
   H_H_xs_CrossSection_px_gev__15->GetYaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_px_gev__15->GetYaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_px_gev__15->GetYaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_px_gev__15->GetYaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_px_gev__15->GetYaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_px_gev__15->GetYaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_px_gev__15->GetZaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_px_gev__15->GetZaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_px_gev__15->GetZaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_px_gev__15->GetZaxis()->SetTitleOffset(1.2);
   H_H_xs_CrossSection_px_gev__15->GetZaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_px_gev__15->Draw("E1 ");
   Double_t xAxis16[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *H_H_pred_withlambda_px_gev__16 = new TH1D("H_H_pred_withlambda_px_gev__16","",10, xAxis16);
   H_H_pred_withlambda_px_gev__16->SetBinContent(1,0.7403617);
   H_H_pred_withlambda_px_gev__16->SetBinContent(2,0.7871226);
   H_H_pred_withlambda_px_gev__16->SetBinContent(3,0.7532348);
   H_H_pred_withlambda_px_gev__16->SetBinContent(4,0.7179988);
   H_H_pred_withlambda_px_gev__16->SetBinContent(5,0.7289383);
   H_H_pred_withlambda_px_gev__16->SetBinContent(6,0.7616104);
   H_H_pred_withlambda_px_gev__16->SetBinContent(7,0.7585667);
   H_H_pred_withlambda_px_gev__16->SetBinContent(8,0.7558558);
   H_H_pred_withlambda_px_gev__16->SetBinContent(9,0.7541599);
   H_H_pred_withlambda_px_gev__16->SetBinError(1,0.03022839);
   H_H_pred_withlambda_px_gev__16->SetBinError(2,0.03117657);
   H_H_pred_withlambda_px_gev__16->SetBinError(3,0.02896332);
   H_H_pred_withlambda_px_gev__16->SetBinError(4,0.02702104);
   H_H_pred_withlambda_px_gev__16->SetBinError(5,0.02749144);
   H_H_pred_withlambda_px_gev__16->SetBinError(6,0.0288326);
   H_H_pred_withlambda_px_gev__16->SetBinError(7,0.02681365);
   H_H_pred_withlambda_px_gev__16->SetBinError(8,0.01880644);
   H_H_pred_withlambda_px_gev__16->SetBinError(9,0.0202602);
   H_H_pred_withlambda_px_gev__16->SetMinimum(0.4891661);
   H_H_pred_withlambda_px_gev__16->SetMaximum(1.380749);
   H_H_pred_withlambda_px_gev__16->SetEntries(10);
   H_H_pred_withlambda_px_gev__16->SetDirectory(0);
   H_H_pred_withlambda_px_gev__16->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   H_H_pred_withlambda_px_gev__16->SetLineColor(ci);
   H_H_pred_withlambda_px_gev__16->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   H_H_pred_withlambda_px_gev__16->SetMarkerColor(ci);
   H_H_pred_withlambda_px_gev__16->SetMarkerStyle(24);
   H_H_pred_withlambda_px_gev__16->SetMarkerSize(1.5);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetTitle("#bar{p} simulated #it{p} [GeV/#it{c}]");
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetRange(0,9);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetNdivisions(505);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetLabelFont(132);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetLabelOffset(0.01);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetLabelSize(0.06);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetTitleSize(0.072);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetTitleOffset(0.95);
   H_H_pred_withlambda_px_gev__16->GetXaxis()->SetTitleFont(132);
   H_H_pred_withlambda_px_gev__16->GetYaxis()->SetTitle("d#sigma/dp [pb c/GeV]");
   H_H_pred_withlambda_px_gev__16->GetYaxis()->SetLabelFont(132);
   H_H_pred_withlambda_px_gev__16->GetYaxis()->SetLabelOffset(0.01);
   H_H_pred_withlambda_px_gev__16->GetYaxis()->SetLabelSize(0.06);
   H_H_pred_withlambda_px_gev__16->GetYaxis()->SetTitleSize(0.072);
   H_H_pred_withlambda_px_gev__16->GetYaxis()->SetTitleOffset(0.95);
   H_H_pred_withlambda_px_gev__16->GetYaxis()->SetTitleFont(132);
   H_H_pred_withlambda_px_gev__16->GetZaxis()->SetLabelFont(132);
   H_H_pred_withlambda_px_gev__16->GetZaxis()->SetLabelSize(0.06);
   H_H_pred_withlambda_px_gev__16->GetZaxis()->SetTitleSize(0.072);
   H_H_pred_withlambda_px_gev__16->GetZaxis()->SetTitleOffset(1.2);
   H_H_pred_withlambda_px_gev__16->GetZaxis()->SetTitleFont(132);
   H_H_pred_withlambda_px_gev__16->Draw("E1 SAME");
   TLatex *   tex = new TLatex(0.18,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.77,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.5944272,0.6533795,0.9494324,0.9514731,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.072);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("H_H_xs_CrossSection_px_gev","Data","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_H_pred_withlambda_px_gev","EPOS-LHC","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig17b.C <==
void Fig17b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 16 12:37:50 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,370,970,598);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.4376543,-0.3384615,1.240123,1.776923);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis17[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *H_H_xs_CrossSection_py_gev__17 = new TH1D("H_H_xs_CrossSection_py_gev__17","",5, xAxis17);
   H_H_xs_CrossSection_py_gev__17->SetBinContent(2,0.7602535);
   H_H_xs_CrossSection_py_gev__17->SetBinContent(3,0.7461808);
   H_H_xs_CrossSection_py_gev__17->SetBinContent(4,0.7262221);
   H_H_xs_CrossSection_py_gev__17->SetBinError(2,0.06926703);
   H_H_xs_CrossSection_py_gev__17->SetBinError(3,0.06055424);
   H_H_xs_CrossSection_py_gev__17->SetBinError(4,0.05647592);
   H_H_xs_CrossSection_py_gev__17->SetMinimum(0);
   H_H_xs_CrossSection_py_gev__17->SetMaximum(1.65);
   H_H_xs_CrossSection_py_gev__17->SetEntries(5);
   H_H_xs_CrossSection_py_gev__17->SetDirectory(0);
   H_H_xs_CrossSection_py_gev__17->SetStats(0);
   H_H_xs_CrossSection_py_gev__17->SetLineWidth(2);
   H_H_xs_CrossSection_py_gev__17->SetMarkerStyle(20);
   H_H_xs_CrossSection_py_gev__17->SetMarkerSize(1.5);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetRange(2,4);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetNdivisions(505);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_py_gev__17->GetXaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_py_gev__17->GetYaxis()->SetTitle("#it{R_{#bar{#Lambda}}/R_{#bar{H}}}");
   H_H_xs_CrossSection_py_gev__17->GetYaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_py_gev__17->GetYaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_py_gev__17->GetYaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_py_gev__17->GetYaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_py_gev__17->GetYaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_py_gev__17->GetYaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_py_gev__17->GetZaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_py_gev__17->GetZaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_py_gev__17->GetZaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_py_gev__17->GetZaxis()->SetTitleOffset(1.2);
   H_H_xs_CrossSection_py_gev__17->GetZaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_py_gev__17->Draw("E1 ");
   Double_t xAxis18[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *H_H_pred_withlambda_py_gev__18 = new TH1D("H_H_pred_withlambda_py_gev__18","",5, xAxis18);
   H_H_pred_withlambda_py_gev__18->SetBinContent(2,0.7478634);
   H_H_pred_withlambda_py_gev__18->SetBinContent(3,0.7581269);
   H_H_pred_withlambda_py_gev__18->SetBinContent(4,0.7521581);
   H_H_pred_withlambda_py_gev__18->SetBinError(2,0.01408544);
   H_H_pred_withlambda_py_gev__18->SetBinError(3,0.01580888);
   H_H_pred_withlambda_py_gev__18->SetBinError(4,0.02045942);
   H_H_pred_withlambda_py_gev__18->SetEntries(5);
   H_H_pred_withlambda_py_gev__18->SetDirectory(0);
   H_H_pred_withlambda_py_gev__18->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   H_H_pred_withlambda_py_gev__18->SetLineColor(ci);
   H_H_pred_withlambda_py_gev__18->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   H_H_pred_withlambda_py_gev__18->SetMarkerColor(ci);
   H_H_pred_withlambda_py_gev__18->SetMarkerStyle(24);
   H_H_pred_withlambda_py_gev__18->SetMarkerSize(1.5);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetTitle("#bar{p} simulated #it{p}_{T} [GeV/#it{c}]");
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetRange(2,4);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetNdivisions(505);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetLabelFont(132);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetLabelOffset(0.01);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetLabelSize(0.06);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetTitleSize(0.072);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetTitleOffset(0.95);
   H_H_pred_withlambda_py_gev__18->GetXaxis()->SetTitleFont(132);
   H_H_pred_withlambda_py_gev__18->GetYaxis()->SetTitle("d#sigma/dp_{T} [pb c/GeV]");
   H_H_pred_withlambda_py_gev__18->GetYaxis()->SetLabelFont(132);
   H_H_pred_withlambda_py_gev__18->GetYaxis()->SetLabelOffset(0.01);
   H_H_pred_withlambda_py_gev__18->GetYaxis()->SetLabelSize(0.06);
   H_H_pred_withlambda_py_gev__18->GetYaxis()->SetTitleSize(0.072);
   H_H_pred_withlambda_py_gev__18->GetYaxis()->SetTitleOffset(0.95);
   H_H_pred_withlambda_py_gev__18->GetYaxis()->SetTitleFont(132);
   H_H_pred_withlambda_py_gev__18->GetZaxis()->SetLabelFont(132);
   H_H_pred_withlambda_py_gev__18->GetZaxis()->SetLabelSize(0.06);
   H_H_pred_withlambda_py_gev__18->GetZaxis()->SetTitleSize(0.072);
   H_H_pred_withlambda_py_gev__18->GetZaxis()->SetTitleOffset(1.2);
   H_H_pred_withlambda_py_gev__18->GetZaxis()->SetTitleFont(132);
   H_H_pred_withlambda_py_gev__18->Draw("E1 SAME");
   TLatex *   tex = new TLatex(0.18,0.77,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.5847107,0.6811847,0.9493802,0.9512195,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.072);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("H_H_xs_CrossSection_py_gev","Data","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_H_pred_withlambda_py_gev","EPOS-LHC","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: Canvas_Fig2/StudyDistribution_Official_pbar_MC
//=========  (Mon May 16 11:24:17 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig2 = new TCanvas("Canvas_Fig2", "StudyDistribution_Official_pbar_MC",0,0,1920,1043);
   gStyle->SetOptTitle(0);
   Canvas_Fig2->SetHighLightColor(2);
   Canvas_Fig2->Range(-938.4525,-4.263052,764.7796,-0.2178076);
   Canvas_Fig2->SetFillColor(0);
   Canvas_Fig2->SetBorderMode(0);
   Canvas_Fig2->SetBorderSize(2);
   Canvas_Fig2->SetLogy();
   Canvas_Fig2->SetTickx(1);
   Canvas_Fig2->SetTicky(1);
   Canvas_Fig2->SetLeftMargin(0.14);
   Canvas_Fig2->SetRightMargin(0.05);
   Canvas_Fig2->SetTopMargin(0.05);
   Canvas_Fig2->SetBottomMargin(0.2);
   Canvas_Fig2->SetFrameLineWidth(2);
   Canvas_Fig2->SetFrameBorderMode(0);
   Canvas_Fig2->SetFrameLineWidth(2);
   Canvas_Fig2->SetFrameBorderMode(0);
   
   TH1D *Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112 = new TH1D("Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112","",100,-700,679.618);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(1,0.0002339799);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(2,0.0006317457);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(3,0.001002771);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(4,0.001393852);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(5,0.001754849);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(6,0.002199411);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(7,0.002597177);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(8,0.002944804);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(9,0.003345913);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(10,0.003650086);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(11,0.004037825);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(12,0.004331971);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(13,0.004709681);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(14,0.005227779);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(15,0.005495185);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(16,0.00573585);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(17,0.0063208);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(18,0.006404364);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(19,0.006778732);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(20,0.007102961);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(21,0.007460616);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(22,0.007818271);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(23,0.007938604);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(24,0.008513526);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(25,0.008734135);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(26,0.008770904);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(27,0.009218808);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(28,0.009098475);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(29,0.01009122);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(30,0.01009122);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(31,0.0103252);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(32,0.01059929);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(33,0.01067283);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(34,0.01162546);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(35,0.01114079);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(36,0.01223046);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(37,0.01199983);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(38,0.01273853);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(39,0.0130895);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(40,0.01263491);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(41,0.0129324);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(42,0.01291235);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(43,0.01356081);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(44,0.01379813);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(45,0.01343713);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(46,0.01401874);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(47,0.0144867);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(48,0.01470397);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(49,0.01449004);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(50,0.01469394);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(51,0.01553627);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(52,0.01519532);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(53,0.01584712);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(54,0.01556635);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(55,0.01587386);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(56,0.01583375);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(57,0.01618807);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(58,0.01606439);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(59,0.01647887);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(60,0.01614127);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(61,0.01587721);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(62,0.01571008);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(63,0.01537248);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(64,0.01493126);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(65,0.01469728);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(66,0.01517193);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(67,0.01439311);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(68,0.01357752);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(69,0.01320315);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(70,0.01253129);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(71,0.01219704);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(72,0.01137477);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(73,0.01187615);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(74,0.01135137);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(75,0.01157198);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(76,0.01128452);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(77,0.01138814);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(78,0.01115416);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(79,0.010977);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(80,0.01082658);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(81,0.01070959);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(82,0.01080319);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(83,0.01048564);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(84,0.009853896);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(85,0.01004108);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(86,0.009716851);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(87,0.009549722);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(88,0.009763647);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(89,0.009579806);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(90,0.009606546);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(91,0.009305715);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(92,0.009044994);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(93,0.008998198);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(94,0.008506841);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(95,0.007915206);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(96,0.007888465);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(97,0.006655057);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(98,0.003636716);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(99,1.671285e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(100,3.34257e-06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinContent(101,3.34257e-06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(1,2.796595e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(2,4.595274e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(3,5.789501e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(4,6.825721e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(5,7.65879e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(6,8.574197e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(7,9.31732e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(8,9.921297e-05);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(9,0.0001057542);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(10,0.0001104566);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(11,0.0001161753);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(12,0.0001203325);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(13,0.0001254689);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(14,0.0001321901);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(15,0.0001355287);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(16,0.0001384647);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(17,0.0001453538);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(18,0.0001463114);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(19,0.000150527);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(20,0.0001540849);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(21,0.0001579165);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(22,0.0001616574);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(23,0.0001628967);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(24,0.0001686922);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(25,0.0001708639);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(26,0.0001712231);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(27,0.0001755406);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(28,0.0001743912);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(29,0.0001836589);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(30,0.0001836589);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(31,0.0001857759);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(32,0.0001882256);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(33,0.0001888774);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(34,0.0001971266);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(35,0.0001929737);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(36,0.0002021909);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(37,0.0002002755);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(38,0.0002063479);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(39,0.0002091712);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(40,0.0002055069);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(41,0.0002079122);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(42,0.0002077509);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(43,0.0002129036);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(44,0.0002147585);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(45,0.0002119305);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(46,0.0002164685);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(47,0.0002200518);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(48,0.0002216958);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(49,0.0002200772);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(50,0.0002216202);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(51,0.0002278839);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(52,0.0002253695);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(53,0.0002301524);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(54,0.0002281044);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(55,0.0002303465);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(56,0.0002300553);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(57,0.000232615);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(58,0.0002317247);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(59,0.0002346951);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(60,0.0002322786);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(61,0.0002303707);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(62,0.0002291551);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(63,0.0002266795);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(64,0.0002234027);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(65,0.0002216454);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(66,0.000225196);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(67,0.0002193398);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(68,0.0002130348);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(69,0.0002100773);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(70,0.0002046625);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(71,0.0002019145);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(72,0.0001949896);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(73,0.0001992407);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(74,0.000194789);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(75,0.0001966727);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(76,0.0001942145);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(77,0.0001951042);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(78,0.0001930895);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(79,0.00019155);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(80,0.0001902331);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(81,0.0001892025);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(82,0.0001900274);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(83,0.0001872138);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(84,0.0001814865);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(85,0.0001832021);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(86,0.00018022);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(87,0.0001786634);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(88,0.0001806535);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(89,0.0001789446);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(90,0.0001791942);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(91,0.0001763661);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(92,0.0001738779);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(93,0.0001734275);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(94,0.0001686259);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(95,0.0001626565);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(96,0.0001623815);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(97,0.0001491476);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(98,0.0001102542);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(99,7.474214e-06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(100,3.34257e-06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetBinError(101,3.34257e-06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetMinimum(0.0003515577);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetMaximum(0.3801283);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetEntries(299172);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetDirectory(0);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetLineColor(ci);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetMarkerColor(ci);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetMarkerStyle(25);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->SetMarkerSize(1.8);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetTitle("Simulated production vertex #it{z} [mm]");
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetNdivisions(505);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetLabelFont(132);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetLabelOffset(0.01);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetLabelSize(0.06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetTitleSize(0.072);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetTitleOffset(0.95);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetXaxis()->SetTitleFont(132);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetYaxis()->SetTitle("Normalised distribution");
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetYaxis()->SetLabelFont(132);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetYaxis()->SetLabelOffset(0.01);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetYaxis()->SetLabelSize(0.06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetYaxis()->SetTitleSize(0.072);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetYaxis()->SetTitleOffset(0.855);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetYaxis()->SetTitleFont(132);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetZaxis()->SetLabelFont(132);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetZaxis()->SetLabelSize(0.06);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetZaxis()->SetTitleSize(0.072);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetZaxis()->SetTitleOffset(1.2);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->GetZaxis()->SetTitleFont(132);
   Comparison_MCDTT_ible_MCpbarZ_detached_pbar__1__112->Draw("E1");
   TLatex *   tex = new TLatex(-632.0838,0.1509316,"#scale[1.200000]{LHCb simulation}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113 = new TH1D("Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113","",100,-700,679.618);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(1,0.01757103);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(2,0.01779301);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(3,0.01780949);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(4,0.01768412);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(5,0.01778817);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(6,0.01769414);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(7,0.0177216);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(8,0.01774261);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(9,0.01794521);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(10,0.01786992);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(11,0.01777783);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(12,0.01779948);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(13,0.01792743);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(14,0.01786863);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(15,0.01775489);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(16,0.01781822);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(17,0.01785021);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(18,0.01786895);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(19,0.0178166);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(20,0.01765536);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(21,0.01764729);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(22,0.01775166);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(23,0.01770093);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(24,0.01770351);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(25,0.01774002);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(26,0.01776006);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(27,0.01760657);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(28,0.01762887);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(29,0.01764309);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(30,0.01766474);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(31,0.0176069);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(32,0.01746472);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(33,0.01748993);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(34,0.01759753);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(35,0.01753258);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(36,0.01752062);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(37,0.01749736);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(38,0.0173749);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(39,0.01726245);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(40,0.01732643);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(41,0.0173526);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(42,0.01700977);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(43,0.01723595);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(44,0.01711834);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(45,0.01692123);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(46,0.01695064);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(47,0.01674998);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(48,0.01660748);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(49,0.01648437);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(50,0.01646725);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(51,0.01618322);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(52,0.0160152);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(53,0.01589888);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(54,0.01565977);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(55,0.01533697);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(56,0.01518542);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(57,0.01503873);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinContent(58,0.01450719);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(1,7.534972e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(2,7.582419e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(3,7.585929e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(4,7.559181e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(5,7.581386e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(6,7.561322e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(7,7.567188e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(8,7.571671e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(9,7.614777e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(10,7.598787e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(11,7.579182e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(12,7.583796e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(13,7.611006e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(14,7.598512e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(15,7.57429e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(16,7.587787e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(17,7.594595e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(18,7.598581e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(19,7.587443e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(20,7.553033e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(21,7.551304e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(22,7.573601e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(23,7.562772e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(24,7.563324e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(25,7.571119e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(26,7.575393e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(27,7.542589e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(28,7.547363e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(29,7.550406e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(30,7.555037e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(31,7.542658e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(32,7.512143e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(33,7.517562e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(34,7.540651e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(35,7.526722e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(36,7.524156e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(37,7.519159e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(38,7.492799e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(39,7.468514e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(40,7.482341e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(41,7.48799e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(42,7.413652e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(43,7.46278e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(44,7.437274e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(45,7.394333e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(46,7.400755e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(47,7.35682e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(48,7.32546e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(49,7.298258e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(50,7.294466e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(51,7.231286e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(52,7.193648e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(53,7.167475e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(54,7.113374e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(55,7.039677e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(56,7.004812e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(57,6.970895e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetBinError(58,6.846595e-05);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetMinimum(0.0003515577);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetMaximum(0.3801283);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetEntries(3094810);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetDirectory(0);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetStats(0);

   ci = TColor::GetColor("#ffcc00");
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetLineColor(ci);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetMarkerColor(ci);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetMarkerStyle(4);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->SetMarkerSize(1.8);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetTitle("simulated #bar{p} origin vertex z [mm]");
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetNdivisions(505);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetLabelFont(132);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetLabelOffset(0.01);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetLabelSize(0.06);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetTitleSize(0.072);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetTitleOffset(0.95);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetXaxis()->SetTitleFont(132);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetYaxis()->SetTitle("Normalised distribution");
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetYaxis()->SetLabelFont(132);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetYaxis()->SetLabelOffset(0.01);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetYaxis()->SetLabelSize(0.06);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetYaxis()->SetTitleSize(0.072);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetYaxis()->SetTitleOffset(0.855);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetYaxis()->SetTitleFont(132);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetZaxis()->SetLabelFont(132);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetZaxis()->SetLabelSize(0.06);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetZaxis()->SetTitleSize(0.072);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetZaxis()->SetTitleOffset(1.2);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->GetZaxis()->SetTitleFont(132);
   Comparison_MCDTT_ible_MCpbarZ_prompt_pbar__2__113->Draw("E1 SAME");
   
   TLegend *leg = new TLegend(0.6,0.7,0.9295181,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","#it{p}He detached #bar{#it{p}}","lp");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","#it{p}He prompt #bar{#it{p}}","lp");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","#it{pp} prompt #bar{#it{p}}","lp");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1.8);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1F *h__3__114 = new TH1F("h__3__114","MCpbarZ  {MCpbarRECBLE == 1 && MCpbarPROMPT == 1}",100,-700,679.618);
   h__3__114->SetBinContent(41,0.0001478723);
   h__3__114->SetBinContent(42,0.0008981872);
   h__3__114->SetBinContent(43,0.002166055);
   h__3__114->SetBinContent(44,0.006232543);
   h__3__114->SetBinContent(45,0.01354948);
   h__3__114->SetBinContent(46,0.02778904);
   h__3__114->SetBinContent(47,0.04964127);
   h__3__114->SetBinContent(48,0.08219782);
   h__3__114->SetBinContent(49,0.1089381);
   h__3__114->SetBinContent(50,0.1351334);
   h__3__114->SetBinContent(51,0.1497809);
   h__3__114->SetBinContent(52,0.1352155);
   h__3__114->SetBinContent(53,0.1105647);
   h__3__114->SetBinContent(54,0.07840243);
   h__3__114->SetBinContent(55,0.04924969);
   h__3__114->SetBinContent(56,0.02780547);
   h__3__114->SetBinContent(57,0.01390273);
   h__3__114->SetBinContent(58,0.005720467);
   h__3__114->SetBinContent(59,0.001870311);
   h__3__114->SetBinContent(60,0.0006681636);
   h__3__114->SetBinContent(61,0.0001259653);
   h__3__114->SetBinError(41,2.012287e-05);
   h__3__114->SetBinError(42,4.959409e-05);
   h__3__114->SetBinError(43,7.701605e-05);
   h__3__114->SetBinError(44,0.0001306409);
   h__3__114->SetBinError(45,0.0001926229);
   h__3__114->SetBinError(46,0.0002758565);
   h__3__114->SetBinError(47,0.0003686956);
   h__3__114->SetBinError(48,0.0004744349);
   h__3__114->SetBinError(49,0.0005461807);
   h__3__114->SetBinError(50,0.000608314);
   h__3__114->SetBinError(51,0.0006404346);
   h__3__114->SetBinError(52,0.0006084989);
   h__3__114->SetBinError(53,0.0005502432);
   h__3__114->SetBinError(54,0.0004633522);
   h__3__114->SetBinError(55,0.0003672385);
   h__3__114->SetBinError(56,0.0002759381);
   h__3__114->SetBinError(57,0.0001951177);
   h__3__114->SetBinError(58,0.000125159);
   h__3__114->SetBinError(59,7.156544e-05);
   h__3__114->SetBinError(60,4.277479e-05);
   h__3__114->SetBinError(61,1.857257e-05);
   h__3__114->SetMinimum(0.0003515577);
   h__3__114->SetMaximum(0.3801283);
   h__3__114->SetEntries(365180);
   h__3__114->SetDirectory(0);

   ci = TColor::GetColor("#cc33cc");
   h__3__114->SetLineColor(ci);
   h__3__114->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   h__3__114->SetMarkerColor(ci);
   h__3__114->SetMarkerStyle(26);
   h__3__114->SetMarkerSize(1.8);
   h__3__114->GetXaxis()->SetLabelFont(42);
   h__3__114->GetXaxis()->SetLabelSize(0.035);
   h__3__114->GetXaxis()->SetTitleSize(0.035);
   h__3__114->GetXaxis()->SetTitleOffset(1);
   h__3__114->GetXaxis()->SetTitleFont(42);
   h__3__114->GetYaxis()->SetLabelFont(42);
   h__3__114->GetYaxis()->SetLabelSize(0.035);
   h__3__114->GetYaxis()->SetTitleSize(0.035);
   h__3__114->GetYaxis()->SetTitleFont(42);
   h__3__114->GetZaxis()->SetLabelFont(42);
   h__3__114->GetZaxis()->SetLabelSize(0.035);
   h__3__114->GetZaxis()->SetTitleSize(0.035);
   h__3__114->GetZaxis()->SetTitleOffset(1);
   h__3__114->GetZaxis()->SetTitleFont(42);
   h__3__114->Draw("E1 SAME");
   Canvas_Fig2->Modified();
   Canvas_Fig2->cd();
   Canvas_Fig2->SetSelected(Canvas_Fig2);
}


==> figs/Fig3a.C <==
void Fig3a()
{
//=========Macro generated from canvas: Canvas_Fig3a/c1
//=========  (Mon May 16 11:24:18 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig3a = new TCanvas("Canvas_Fig3a", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   Canvas_Fig3a->SetHighLightColor(2);
   Canvas_Fig3a->Range(-4.718519,0.6179487,28.98519,1.130769);
   Canvas_Fig3a->SetFillColor(0);
   Canvas_Fig3a->SetBorderMode(0);
   Canvas_Fig3a->SetBorderSize(2);
   Canvas_Fig3a->SetTickx(1);
   Canvas_Fig3a->SetTicky(1);
   Canvas_Fig3a->SetLeftMargin(0.14);
   Canvas_Fig3a->SetRightMargin(0.05);
   Canvas_Fig3a->SetTopMargin(0.06);
   Canvas_Fig3a->SetBottomMargin(0.16);
   Canvas_Fig3a->SetFrameLineWidth(2);
   Canvas_Fig3a->SetFrameBorderMode(0);
   Canvas_Fig3a->SetFrameLineWidth(2);
   Canvas_Fig3a->SetFrameBorderMode(0);
   
   Double_t grEff_p_data_fx1017[5] = {
   5.952711,
   10.97447,
   14.20964,
   18.45881,
   22.70799};
   Double_t grEff_p_data_fy1017[5] = {
   0.8167174,
   0.8753674,
   0.880854,
   0.8837802,
   0.8676861};
   Double_t grEff_p_data_fex1017[5] = {
   4,
   1,
   2.25,
   2,
   2.25};
   Double_t grEff_p_data_fey1017[5] = {
   0.008347964,
   0.007657132,
   0.009792429,
   0.008207567,
   0.01887844};
   TGraphErrors *gre = new TGraphErrors(5,grEff_p_data_fx1017,grEff_p_data_fy1017,grEff_p_data_fex1017,grEff_p_data_fey1017);
   gre->SetName("grEff_p_data");
   gre->SetTitle(";Momentum [GeV/#it{c}];VELO tracking efficiency");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_grEff_p_data1017 = new TH1F("Graph_grEff_p_data1017","",100,0,27.3);
   Graph_grEff_p_data1017->SetMinimum(0.7);
   Graph_grEff_p_data1017->SetMaximum(1.1);
   Graph_grEff_p_data1017->SetDirectory(0);
   Graph_grEff_p_data1017->SetStats(0);
   Graph_grEff_p_data1017->SetLineWidth(2);
   Graph_grEff_p_data1017->SetMarkerStyle(20);
   Graph_grEff_p_data1017->GetXaxis()->SetTitle("Momentum [GeV/#it{c}]");
   Graph_grEff_p_data1017->GetXaxis()->SetNdivisions(505);
   Graph_grEff_p_data1017->GetXaxis()->SetLabelFont(132);
   Graph_grEff_p_data1017->GetXaxis()->SetLabelOffset(0.01);
   Graph_grEff_p_data1017->GetXaxis()->SetLabelSize(0.06);
   Graph_grEff_p_data1017->GetXaxis()->SetTitleSize(0.072);
   Graph_grEff_p_data1017->GetXaxis()->SetTitleOffset(0.95);
   Graph_grEff_p_data1017->GetXaxis()->SetTitleFont(132);
   Graph_grEff_p_data1017->GetYaxis()->SetTitle("VELO tracking efficiency");
   Graph_grEff_p_data1017->GetYaxis()->SetLabelFont(132);
   Graph_grEff_p_data1017->GetYaxis()->SetLabelOffset(0.01);
   Graph_grEff_p_data1017->GetYaxis()->SetLabelSize(0.06);
   Graph_grEff_p_data1017->GetYaxis()->SetTitleSize(0.072);
   Graph_grEff_p_data1017->GetYaxis()->SetTitleOffset(0.95);
   Graph_grEff_p_data1017->GetYaxis()->SetTitleFont(132);
   Graph_grEff_p_data1017->GetZaxis()->SetLabelFont(132);
   Graph_grEff_p_data1017->GetZaxis()->SetLabelSize(0.06);
   Graph_grEff_p_data1017->GetZaxis()->SetTitleSize(0.072);
   Graph_grEff_p_data1017->GetZaxis()->SetTitleOffset(1.2);
   Graph_grEff_p_data1017->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_grEff_p_data1017);
   
   gre->Draw("pa");
   
   Double_t grEff_p_sim_fx1018[5] = {
   5.952711,
   10.97447,
   14.20964,
   18.45881,
   22.70799};
   Double_t grEff_p_sim_fy1018[5] = {
   0.8344969,
   0.8538892,
   0.8765137,
   0.8829778,
   0.8506572};
   Double_t grEff_p_sim_fex1018[5] = {
   4,
   1,
   2.25,
   2,
   2.25};
   Double_t grEff_p_sim_fey1018[5] = {
   0.003548628,
   0.004114072,
   0.003566038,
   0.004567057,
   0.005019071};
   gre = new TGraphErrors(5,grEff_p_sim_fx1018,grEff_p_sim_fy1018,grEff_p_sim_fex1018,grEff_p_sim_fey1018);
   gre->SetName("grEff_p_sim");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_grEff_p_sim1018 = new TH1F("Graph_grEff_p_sim1018","Graph",100,0,27.3);
   Graph_grEff_p_sim1018->SetMinimum(0.72);
   Graph_grEff_p_sim1018->SetMaximum(1.1);
   Graph_grEff_p_sim1018->SetDirectory(0);
   Graph_grEff_p_sim1018->SetStats(0);
   Graph_grEff_p_sim1018->SetLineWidth(2);
   Graph_grEff_p_sim1018->SetMarkerStyle(20);
   Graph_grEff_p_sim1018->GetXaxis()->SetNdivisions(505);
   Graph_grEff_p_sim1018->GetXaxis()->SetLabelFont(132);
   Graph_grEff_p_sim1018->GetXaxis()->SetLabelOffset(0.01);
   Graph_grEff_p_sim1018->GetXaxis()->SetLabelSize(0.06);
   Graph_grEff_p_sim1018->GetXaxis()->SetTitleSize(0.072);
   Graph_grEff_p_sim1018->GetXaxis()->SetTitleOffset(0.95);
   Graph_grEff_p_sim1018->GetXaxis()->SetTitleFont(132);
   Graph_grEff_p_sim1018->GetYaxis()->SetLabelFont(132);
   Graph_grEff_p_sim1018->GetYaxis()->SetLabelOffset(0.01);
   Graph_grEff_p_sim1018->GetYaxis()->SetLabelSize(0.06);
   Graph_grEff_p_sim1018->GetYaxis()->SetTitleSize(0.072);
   Graph_grEff_p_sim1018->GetYaxis()->SetTitleOffset(0.95);
   Graph_grEff_p_sim1018->GetYaxis()->SetTitleFont(132);
   Graph_grEff_p_sim1018->GetZaxis()->SetLabelFont(132);
   Graph_grEff_p_sim1018->GetZaxis()->SetLabelSize(0.06);
   Graph_grEff_p_sim1018->GetZaxis()->SetTitleSize(0.072);
   Graph_grEff_p_sim1018->GetZaxis()->SetTitleOffset(1.2);
   Graph_grEff_p_sim1018->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_grEff_p_sim1018);
   
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.18,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6232092,0.6722689,0.9813754,0.9306723,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("grEff_p_data","Data","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("grEff_p_sim","Simulation","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Canvas_Fig3a->Modified();
   Canvas_Fig3a->cd();
   Canvas_Fig3a->SetSelected(Canvas_Fig3a);
}


==> figs/Fig3b.C <==
void Fig3b()
{
//=========Macro generated from canvas: Canvas_Fig3b/c1
//=========  (Mon May 16 11:24:17 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig3b = new TCanvas("Canvas_Fig3b", "c1",0,0,700,500);
   gStyle->SetOptTitle(0);
   Canvas_Fig3b->SetHighLightColor(2);
   Canvas_Fig3b->Range(-0.6976,0.6179487,4.2624,1.130769);
   Canvas_Fig3b->SetFillColor(0);
   Canvas_Fig3b->SetBorderMode(0);
   Canvas_Fig3b->SetBorderSize(2);
   Canvas_Fig3b->SetTickx(1);
   Canvas_Fig3b->SetTicky(1);
   Canvas_Fig3b->SetLeftMargin(0.14);
   Canvas_Fig3b->SetRightMargin(0.05);
   Canvas_Fig3b->SetTopMargin(0.06);
   Canvas_Fig3b->SetBottomMargin(0.16);
   Canvas_Fig3b->SetFrameLineWidth(2);
   Canvas_Fig3b->SetFrameBorderMode(0);
   Canvas_Fig3b->SetFrameBorderMode(0);
   
   Double_t grEff_PT_data_fx1015[5] = {
   0.46,
   0.58,
   0.705,
   0.885,
   2.5};
   Double_t grEff_PT_data_fy1015[5] = {
   0.8618004,
   0.9109481,
   0.8692499,
   0.8461042,
   0.8477614};
   Double_t grEff_PT_data_fex1015[5] = {
   0.06,
   0.06,
   0.065,
   0.115,
   1.5};
   Double_t grEff_PT_data_fey1015[5] = {
   0.00959507,
   0.008876466,
   0.009145429,
   0.009043965,
   0.006744678};
   TGraphErrors *gre = new TGraphErrors(5,grEff_PT_data_fx1015,grEff_PT_data_fy1015,grEff_PT_data_fex1015,grEff_PT_data_fey1015);
   gre->SetName("grEff_PT_data");
   gre->SetTitle(";Transverse momentum [GeV/#it{c}];VELO tracking efficiency");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_grEff_PT_data1015 = new TH1F("Graph_grEff_PT_data1015","",100,0.04,4.36);
   Graph_grEff_PT_data1015->SetMinimum(0.7);
   Graph_grEff_PT_data1015->SetMaximum(1.1);
   Graph_grEff_PT_data1015->SetDirectory(0);
   Graph_grEff_PT_data1015->SetStats(0);
   Graph_grEff_PT_data1015->SetLineWidth(2);
   Graph_grEff_PT_data1015->SetMarkerStyle(20);
   Graph_grEff_PT_data1015->GetXaxis()->SetTitle("Transverse momentum [GeV/#it{c}]");
   Graph_grEff_PT_data1015->GetXaxis()->SetRange(0,92);
   Graph_grEff_PT_data1015->GetXaxis()->SetNdivisions(505);
   Graph_grEff_PT_data1015->GetXaxis()->SetLabelFont(132);
   Graph_grEff_PT_data1015->GetXaxis()->SetLabelOffset(0.01);
   Graph_grEff_PT_data1015->GetXaxis()->SetLabelSize(0.06);
   Graph_grEff_PT_data1015->GetXaxis()->SetTitleSize(0.072);
   Graph_grEff_PT_data1015->GetXaxis()->SetTitleOffset(0.95);
   Graph_grEff_PT_data1015->GetXaxis()->SetTitleFont(132);
   Graph_grEff_PT_data1015->GetYaxis()->SetTitle("VELO tracking efficiency");
   Graph_grEff_PT_data1015->GetYaxis()->SetLabelFont(132);
   Graph_grEff_PT_data1015->GetYaxis()->SetLabelOffset(0.01);
   Graph_grEff_PT_data1015->GetYaxis()->SetLabelSize(0.06);
   Graph_grEff_PT_data1015->GetYaxis()->SetTitleSize(0.072);
   Graph_grEff_PT_data1015->GetYaxis()->SetTitleOffset(0.95);
   Graph_grEff_PT_data1015->GetYaxis()->SetTitleFont(132);
   Graph_grEff_PT_data1015->GetZaxis()->SetLabelFont(132);
   Graph_grEff_PT_data1015->GetZaxis()->SetLabelSize(0.06);
   Graph_grEff_PT_data1015->GetZaxis()->SetTitleSize(0.072);
   Graph_grEff_PT_data1015->GetZaxis()->SetTitleOffset(1.2);
   Graph_grEff_PT_data1015->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_grEff_PT_data1015);
   
   gre->Draw("pa");
   
   Double_t grEff_PT_sim_fx1016[5] = {
   0.4547469,
   0.577001,
   0.699255,
   0.8826361,
   2.494862};
   Double_t grEff_PT_sim_fy1016[5] = {
   0.8490709,
   0.8916034,
   0.8726109,
   0.8528159,
   0.832486};
   Double_t grEff_PT_sim_fex1016[5] = {
   0.06,
   0.06,
   0.065,
   0.115,
   1.5};
   Double_t grEff_PT_sim_fey1016[5] = {
   0.004276276,
   0.004553711,
   0.004601843,
   0.003077738,
   0.004673158};
   gre = new TGraphErrors(5,grEff_PT_sim_fx1016,grEff_PT_sim_fy1016,grEff_PT_sim_fex1016,grEff_PT_sim_fey1016);
   gre->SetName("grEff_PT_sim");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_grEff_PT_sim1016 = new TH1F("Graph_grEff_PT_sim1016","Graph",100,0.04,4.36);
   Graph_grEff_PT_sim1016->SetMinimum(0.8207642);
   Graph_grEff_PT_sim1016->SetMaximum(0.9028133);
   Graph_grEff_PT_sim1016->SetDirectory(0);
   Graph_grEff_PT_sim1016->SetStats(0);
   Graph_grEff_PT_sim1016->SetLineWidth(2);
   Graph_grEff_PT_sim1016->SetMarkerStyle(20);
   Graph_grEff_PT_sim1016->GetXaxis()->SetNdivisions(505);
   Graph_grEff_PT_sim1016->GetXaxis()->SetLabelFont(132);
   Graph_grEff_PT_sim1016->GetXaxis()->SetLabelOffset(0.01);
   Graph_grEff_PT_sim1016->GetXaxis()->SetLabelSize(0.06);
   Graph_grEff_PT_sim1016->GetXaxis()->SetTitleSize(0.072);
   Graph_grEff_PT_sim1016->GetXaxis()->SetTitleOffset(0.95);
   Graph_grEff_PT_sim1016->GetXaxis()->SetTitleFont(132);
   Graph_grEff_PT_sim1016->GetYaxis()->SetLabelFont(132);
   Graph_grEff_PT_sim1016->GetYaxis()->SetLabelOffset(0.01);
   Graph_grEff_PT_sim1016->GetYaxis()->SetLabelSize(0.06);
   Graph_grEff_PT_sim1016->GetYaxis()->SetTitleSize(0.072);
   Graph_grEff_PT_sim1016->GetYaxis()->SetTitleOffset(0.95);
   Graph_grEff_PT_sim1016->GetYaxis()->SetTitleFont(132);
   Graph_grEff_PT_sim1016->GetZaxis()->SetLabelFont(132);
   Graph_grEff_PT_sim1016->GetZaxis()->SetLabelSize(0.06);
   Graph_grEff_PT_sim1016->GetZaxis()->SetTitleSize(0.072);
   Graph_grEff_PT_sim1016->GetZaxis()->SetTitleOffset(1.2);
   Graph_grEff_PT_sim1016->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_grEff_PT_sim1016);
   
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.18,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6260745,0.6302521,0.9727794,0.9117647,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("grEff_PT_data","Data","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("grEff_PT_sim","Simulation","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Canvas_Fig3b->Modified();
   Canvas_Fig3b->cd();
   Canvas_Fig3b->SetSelected(Canvas_Fig3b);
}


==> figs/Fig3c.C <==
void Fig3c()
{
//=========Macro generated from canvas: Canvas_Fig3c/c1_n9
//=========  (Mon May 16 11:28:16 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig3c = new TCanvas("Canvas_Fig3c", "c1_n9",0,0,700,500);
   gStyle->SetOptTitle(0);
   Canvas_Fig3c->SetHighLightColor(2);
   Canvas_Fig3c->Range(-1130.37,0.6189873,943.7037,1.125316);
   Canvas_Fig3c->SetFillColor(0);
   Canvas_Fig3c->SetBorderMode(0);
   Canvas_Fig3c->SetBorderSize(2);
   Canvas_Fig3c->SetTickx(1);
   Canvas_Fig3c->SetTicky(1);
   Canvas_Fig3c->SetLeftMargin(0.14);
   Canvas_Fig3c->SetRightMargin(0.05);
   Canvas_Fig3c->SetTopMargin(0.05);
   Canvas_Fig3c->SetBottomMargin(0.16);
   Canvas_Fig3c->SetFrameLineWidth(2);
   Canvas_Fig3c->SetFrameBorderMode(0);
   Canvas_Fig3c->SetFrameLineWidth(2);
   Canvas_Fig3c->SetFrameBorderMode(0);
   
   Double_t gr_Eff_vz_fx1019[5] = {
   -365,
   55,
   220,
   375,
   575};
   Double_t gr_Eff_vz_fy1019[5] = {
   0.9608968,
   0.9327351,
   0.8569708,
   0.8092356,
   0.7677257};
   Double_t gr_Eff_vz_fex1019[5] = {
   335,
   85,
   80,
   75,
   125};
   Double_t gr_Eff_vz_fey1019[5] = {
   0.01218112,
   0.004566783,
   0.003220299,
   0.008208531,
   0.004766563};
   TGraphErrors *gre = new TGraphErrors(5,gr_Eff_vz_fx1019,gr_Eff_vz_fy1019,gr_Eff_vz_fex1019,gr_Eff_vz_fey1019);
   gre->SetName("gr_Eff_vz");
   gre->SetTitle(";particle origin vertex [mm];VELO tracking efficiency");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   
   TH1F *Graph_gr_Eff_vz1019 = new TH1F("Graph_gr_Eff_vz1019","",100,-840,840);
   Graph_gr_Eff_vz1019->SetMinimum(0.7);
   Graph_gr_Eff_vz1019->SetMaximum(1.1);
   Graph_gr_Eff_vz1019->SetDirectory(0);
   Graph_gr_Eff_vz1019->SetStats(0);
   Graph_gr_Eff_vz1019->SetLineWidth(2);
   Graph_gr_Eff_vz1019->SetMarkerStyle(20);
   Graph_gr_Eff_vz1019->GetXaxis()->SetTitle("Production vertex #it{z} [mm]");
   Graph_gr_Eff_vz1019->GetXaxis()->SetNdivisions(505);
   Graph_gr_Eff_vz1019->GetXaxis()->SetLabelFont(132);
   Graph_gr_Eff_vz1019->GetXaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_vz1019->GetXaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_vz1019->GetXaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_vz1019->GetXaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_vz1019->GetXaxis()->SetTitleFont(132);
   Graph_gr_Eff_vz1019->GetYaxis()->SetTitle("VELO tracking efficiency");
   Graph_gr_Eff_vz1019->GetYaxis()->SetLabelFont(132);
   Graph_gr_Eff_vz1019->GetYaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_vz1019->GetYaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_vz1019->GetYaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_vz1019->GetYaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_vz1019->GetYaxis()->SetTitleFont(132);
   Graph_gr_Eff_vz1019->GetZaxis()->SetLabelFont(132);
   Graph_gr_Eff_vz1019->GetZaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_vz1019->GetZaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_vz1019->GetZaxis()->SetTitleOffset(1.2);
   Graph_gr_Eff_vz1019->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_gr_Eff_vz1019);
   
   gre->Draw("ap");
   
   Double_t gr_Eff_vz_fx1020[5] = {
   -365,
   55,
   220,
   375,
   575};
   Double_t gr_Eff_vz_fy1020[5] = {
   0.955826,
   0.9104044,
   0.8501251,
   0.824157,
   0.783041};
   Double_t gr_Eff_vz_fex1020[5] = {
   335,
   85,
   80,
   75,
   125};
   Double_t gr_Eff_vz_fey1020[5] = {
   0.00435977,
   0.003995139,
   0.004267399,
   0.004450107,
   0.004128261};
   gre = new TGraphErrors(5,gr_Eff_vz_fx1020,gr_Eff_vz_fy1020,gr_Eff_vz_fex1020,gr_Eff_vz_fey1020);
   gre->SetName("gr_Eff_vz");
   gre->SetTitle(";particle origin vertex [mm];VELO tracking efficiency");

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_gr_Eff_vz1020 = new TH1F("Graph_gr_Eff_vz1020","",100,-840,840);
   Graph_gr_Eff_vz1020->SetMinimum(0.6655848);
   Graph_gr_Eff_vz1020->SetMaximum(1.290365);
   Graph_gr_Eff_vz1020->SetDirectory(0);
   Graph_gr_Eff_vz1020->SetStats(0);
   Graph_gr_Eff_vz1020->SetLineWidth(2);
   Graph_gr_Eff_vz1020->SetMarkerStyle(20);
   Graph_gr_Eff_vz1020->GetXaxis()->SetTitle("particle origin vertex [mm]");
   Graph_gr_Eff_vz1020->GetXaxis()->SetNdivisions(505);
   Graph_gr_Eff_vz1020->GetXaxis()->SetLabelFont(132);
   Graph_gr_Eff_vz1020->GetXaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_vz1020->GetXaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_vz1020->GetXaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_vz1020->GetXaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_vz1020->GetXaxis()->SetTitleFont(132);
   Graph_gr_Eff_vz1020->GetYaxis()->SetTitle("VELO tracking efficiency");
   Graph_gr_Eff_vz1020->GetYaxis()->SetLabelFont(132);
   Graph_gr_Eff_vz1020->GetYaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_vz1020->GetYaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_vz1020->GetYaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_vz1020->GetYaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_vz1020->GetYaxis()->SetTitleFont(132);
   Graph_gr_Eff_vz1020->GetZaxis()->SetLabelFont(132);
   Graph_gr_Eff_vz1020->GetZaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_vz1020->GetZaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_vz1020->GetZaxis()->SetTitleOffset(1.2);
   Graph_gr_Eff_vz1020->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_gr_Eff_vz1020);
   
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.18,0.88,"#scale[1.200000]{LHCb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.784,"#scale[1.200000]{#it{p}He #sqrt{s_{NN}} = 110 GeV}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.65,0.95,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gr_Eff_vz","Data","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gr_Eff_vz","Simulation","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Canvas_Fig3c->Modified();
   Canvas_Fig3c->cd();
   Canvas_Fig3c->SetSelected(Canvas_Fig3c);
}


==> figs/Fig3d.C <==
void Fig3d()
{
//=========Macro generated from canvas: Canvas_Fig3d/c1_n9
//=========  (Mon May 16 11:24:15 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig3d = new TCanvas("Canvas_Fig3d", "c1_n9",0,0,700,500);
   gStyle->SetOptTitle(0);
   Canvas_Fig3d->SetHighLightColor(2);
   Canvas_Fig3d->Range(-13.65432,0.6189873,83.87654,1.125316);
   Canvas_Fig3d->SetFillColor(0);
   Canvas_Fig3d->SetBorderMode(0);
   Canvas_Fig3d->SetBorderSize(2);
   Canvas_Fig3d->SetTickx(1);
   Canvas_Fig3d->SetTicky(1);
   Canvas_Fig3d->SetLeftMargin(0.14);
   Canvas_Fig3d->SetRightMargin(0.05);
   Canvas_Fig3d->SetTopMargin(0.05);
   Canvas_Fig3d->SetBottomMargin(0.16);
   Canvas_Fig3d->SetFrameLineWidth(2);
   Canvas_Fig3d->SetFrameBorderMode(0);
   Canvas_Fig3d->SetFrameBorderMode(0);
   
   Double_t gr_Eff_ntrk_fx1013[5] = {
   4.5,
   8.5,
   11.5,
   15.5,
   45};
   Double_t gr_Eff_ntrk_fy1013[5] = {
   0.8187095,
   0.8583632,
   0.859442,
   0.872246,
   0.8980156};
   Double_t gr_Eff_ntrk_fex1013[5] = {
   2.5,
   1.5,
   1.5,
   2.5,
   27};
   Double_t gr_Eff_ntrk_fey1013[5] = {
   0.01190229,
   0.008988813,
   0.009500606,
   0.01023732,
   0.01331103};
   TGraphErrors *gre = new TGraphErrors(5,gr_Eff_ntrk_fx1013,gr_Eff_ntrk_fy1013,gr_Eff_ntrk_fex1013,gr_Eff_ntrk_fey1013);
   gre->SetName("gr_Eff_ntrk");
   gre->SetTitle(";number of long tracks;VELO tracking efficiency");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   
   TH1F *Graph_gr_Eff_ntrk1013 = new TH1F("Graph_gr_Eff_ntrk1013","",100,0,79);
   Graph_gr_Eff_ntrk1013->SetMinimum(0.7);
   Graph_gr_Eff_ntrk1013->SetMaximum(1.1);
   Graph_gr_Eff_ntrk1013->SetDirectory(0);
   Graph_gr_Eff_ntrk1013->SetStats(0);
   Graph_gr_Eff_ntrk1013->SetLineWidth(2);
   Graph_gr_Eff_ntrk1013->SetMarkerStyle(20);
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetTitle("Number of long tracks");
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetNdivisions(505);
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetLabelFont(132);
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_ntrk1013->GetXaxis()->SetTitleFont(132);
   Graph_gr_Eff_ntrk1013->GetYaxis()->SetTitle("VELO tracking efficiency");
   Graph_gr_Eff_ntrk1013->GetYaxis()->SetLabelFont(132);
   Graph_gr_Eff_ntrk1013->GetYaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_ntrk1013->GetYaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_ntrk1013->GetYaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_ntrk1013->GetYaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_ntrk1013->GetYaxis()->SetTitleFont(132);
   Graph_gr_Eff_ntrk1013->GetZaxis()->SetLabelFont(132);
   Graph_gr_Eff_ntrk1013->GetZaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_ntrk1013->GetZaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_ntrk1013->GetZaxis()->SetTitleOffset(1.2);
   Graph_gr_Eff_ntrk1013->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_gr_Eff_ntrk1013);
   
   gre->Draw("ap");
   
   Double_t gr_Eff_ntrk_fx1014[5] = {
   4.5,
   8.5,
   11.5,
   15.5,
   45};
   Double_t gr_Eff_ntrk_fy1014[5] = {
   0.8370967,
   0.8591815,
   0.8609485,
   0.8589984,
   0.8820587};
   Double_t gr_Eff_ntrk_fex1014[5] = {
   2.5,
   1.5,
   1.5,
   2.5,
   27};
   Double_t gr_Eff_ntrk_fey1014[5] = {
   0.003957515,
   0.004296927,
   0.003723512,
   0.003970345,
   0.006394669};
   gre = new TGraphErrors(5,gr_Eff_ntrk_fx1014,gr_Eff_ntrk_fy1014,gr_Eff_ntrk_fex1014,gr_Eff_ntrk_fey1014);
   gre->SetName("gr_Eff_ntrk");
   gre->SetTitle(";number of long tracks;VELO tracking efficiency");

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_gr_Eff_ntrk1014 = new TH1F("Graph_gr_Eff_ntrk1014","",100,0,79);
   Graph_gr_Eff_ntrk1014->SetMinimum(0.7115322);
   Graph_gr_Eff_ntrk1014->SetMaximum(1.190779);
   Graph_gr_Eff_ntrk1014->SetDirectory(0);
   Graph_gr_Eff_ntrk1014->SetStats(0);
   Graph_gr_Eff_ntrk1014->SetLineWidth(2);
   Graph_gr_Eff_ntrk1014->SetMarkerStyle(20);
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetTitle("number of long tracks");
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetNdivisions(505);
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetLabelFont(132);
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_ntrk1014->GetXaxis()->SetTitleFont(132);
   Graph_gr_Eff_ntrk1014->GetYaxis()->SetTitle("VELO tracking efficiency");
   Graph_gr_Eff_ntrk1014->GetYaxis()->SetLabelFont(132);
   Graph_gr_Eff_ntrk1014->GetYaxis()->SetLabelOffset(0.01);
   Graph_gr_Eff_ntrk1014->GetYaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_ntrk1014->GetYaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_ntrk1014->GetYaxis()->SetTitleOffset(0.95);
   Graph_gr_Eff_ntrk1014->GetYaxis()->SetTitleFont(132);
   Graph_gr_Eff_ntrk1014->GetZaxis()->SetLabelFont(132);
   Graph_gr_Eff_ntrk1014->GetZaxis()->SetLabelSize(0.06);
   Graph_gr_Eff_ntrk1014->GetZaxis()->SetTitleSize(0.072);
   Graph_gr_Eff_ntrk1014->GetZaxis()->SetTitleOffset(1.2);
   Graph_gr_Eff_ntrk1014->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_gr_Eff_ntrk1014);
   
   gre->Draw("p ");
   TLatex *   tex = new TLatex(0.18,0.88,"#scale[1.200000]{LHCb}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.784,"#scale[1.200000]{#it{p}He #sqrt{s_{NN}} = 110 GeV}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.65,0.95,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gr_Eff_ntrk","Data","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gr_Eff_ntrk","Simulation","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Canvas_Fig3d->Modified();
   Canvas_Fig3d->cd();
   Canvas_Fig3d->SetSelected(Canvas_Fig3d);
}


==> figs/Fig4.C <==
void Fig4()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 16 11:26:09 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,280,978,601);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.886739,-0.6030682,2.261327,0.6789831);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.16);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis94[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   Double_t yAxis6[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH2D *Ratio_total_statsyst_cl = new TH2D("Ratio_total_statsyst_cl","",10, xAxis94,5, yAxis6);
   Ratio_total_statsyst_cl->SetBinContent(18,0.1797943);
   Ratio_total_statsyst_cl->SetBinContent(19,0.2257331);
   Ratio_total_statsyst_cl->SetBinContent(20,0.2786515);
   Ratio_total_statsyst_cl->SetBinContent(25,0.4290718);
   Ratio_total_statsyst_cl->SetBinContent(26,0.3703101);
   Ratio_total_statsyst_cl->SetBinContent(27,0.3951012);
   Ratio_total_statsyst_cl->SetBinContent(28,0.3421253);
   Ratio_total_statsyst_cl->SetBinContent(29,0.3155487);
   Ratio_total_statsyst_cl->SetBinContent(30,0.26012);
   Ratio_total_statsyst_cl->SetBinContent(31,0.2242442);
   Ratio_total_statsyst_cl->SetBinContent(32,0.2468089);
   Ratio_total_statsyst_cl->SetBinContent(33,0.2612729);
   Ratio_total_statsyst_cl->SetBinContent(37,0.3947368);
   Ratio_total_statsyst_cl->SetBinContent(38,0.3171022);
   Ratio_total_statsyst_cl->SetBinContent(39,0.3167371);
   Ratio_total_statsyst_cl->SetBinContent(40,0.3204388);
   Ratio_total_statsyst_cl->SetBinContent(41,0.3119881);
   Ratio_total_statsyst_cl->SetBinContent(42,0.2832591);
   Ratio_total_statsyst_cl->SetBinContent(43,0.2731201);
   Ratio_total_statsyst_cl->SetBinContent(44,0.2572557);
   Ratio_total_statsyst_cl->SetBinContent(45,0.2801878);
   Ratio_total_statsyst_cl->SetBinContent(49,0.3767226);
   Ratio_total_statsyst_cl->SetBinContent(50,0.2901598);
   Ratio_total_statsyst_cl->SetBinContent(51,0.2732857);
   Ratio_total_statsyst_cl->SetBinContent(52,0.2795638);
   Ratio_total_statsyst_cl->SetBinContent(53,0.2767532);
   Ratio_total_statsyst_cl->SetBinContent(54,0.2796953);
   Ratio_total_statsyst_cl->SetBinContent(55,0.2529311);
   Ratio_total_statsyst_cl->SetBinContent(56,0.2682467);
   Ratio_total_statsyst_cl->SetBinContent(57,0.2718404);
   Ratio_total_statsyst_cl->SetBinContent(69,0.2290293);
   Ratio_total_statsyst_cl->SetBinContent(70,0.2443974);
   Ratio_total_statsyst_cl->SetBinError(18,0.06527153);
   Ratio_total_statsyst_cl->SetBinError(19,0.06028995);
   Ratio_total_statsyst_cl->SetBinError(20,0.05256206);
   Ratio_total_statsyst_cl->SetBinError(25,0.02844455);
   Ratio_total_statsyst_cl->SetBinError(26,0.02483754);
   Ratio_total_statsyst_cl->SetBinError(27,0.02609309);
   Ratio_total_statsyst_cl->SetBinError(28,0.03284528);
   Ratio_total_statsyst_cl->SetBinError(29,0.02098338);
   Ratio_total_statsyst_cl->SetBinError(30,0.02092058);
   Ratio_total_statsyst_cl->SetBinError(31,0.03626454);
   Ratio_total_statsyst_cl->SetBinError(32,0.03480568);
   Ratio_total_statsyst_cl->SetBinError(33,0.02210187);
   Ratio_total_statsyst_cl->SetBinError(37,0.04070525);
   Ratio_total_statsyst_cl->SetBinError(38,0.02018161);
   Ratio_total_statsyst_cl->SetBinError(39,0.02017117);
   Ratio_total_statsyst_cl->SetBinError(40,0.02174345);
   Ratio_total_statsyst_cl->SetBinError(41,0.02045524);
   Ratio_total_statsyst_cl->SetBinError(42,0.01979746);
   Ratio_total_statsyst_cl->SetBinError(43,0.01854464);
   Ratio_total_statsyst_cl->SetBinError(44,0.01837606);
   Ratio_total_statsyst_cl->SetBinError(45,0.02112316);
   Ratio_total_statsyst_cl->SetBinError(49,0.04355502);
   Ratio_total_statsyst_cl->SetBinError(50,0.02091983);
   Ratio_total_statsyst_cl->SetBinError(51,0.01878108);
   Ratio_total_statsyst_cl->SetBinError(52,0.01746255);
   Ratio_total_statsyst_cl->SetBinError(53,0.02522882);
   Ratio_total_statsyst_cl->SetBinError(54,0.01911257);
   Ratio_total_statsyst_cl->SetBinError(55,0.01450143);
   Ratio_total_statsyst_cl->SetBinError(56,0.01232663);
   Ratio_total_statsyst_cl->SetBinError(57,0.03925316);
   Ratio_total_statsyst_cl->SetBinError(69,0.01193736);
   Ratio_total_statsyst_cl->SetBinError(70,0.01550743);
   Ratio_total_statsyst_cl->SetEntries(50);
   Ratio_total_statsyst_cl->SetDirectory(0);
   Ratio_total_statsyst_cl->SetStats(0);
   Ratio_total_statsyst_cl->SetContour(20);
   Ratio_total_statsyst_cl->SetContourLevel(0,0);
   Ratio_total_statsyst_cl->SetContourLevel(1,0.02145359);
   Ratio_total_statsyst_cl->SetContourLevel(2,0.04290718);
   Ratio_total_statsyst_cl->SetContourLevel(3,0.06436076);
   Ratio_total_statsyst_cl->SetContourLevel(4,0.08581435);
   Ratio_total_statsyst_cl->SetContourLevel(5,0.1072679);
   Ratio_total_statsyst_cl->SetContourLevel(6,0.1287215);
   Ratio_total_statsyst_cl->SetContourLevel(7,0.1501751);
   Ratio_total_statsyst_cl->SetContourLevel(8,0.1716287);
   Ratio_total_statsyst_cl->SetContourLevel(9,0.1930823);
   Ratio_total_statsyst_cl->SetContourLevel(10,0.2145359);
   Ratio_total_statsyst_cl->SetContourLevel(11,0.2359895);
   Ratio_total_statsyst_cl->SetContourLevel(12,0.2574431);
   Ratio_total_statsyst_cl->SetContourLevel(13,0.2788966);
   Ratio_total_statsyst_cl->SetContourLevel(14,0.3003502);
   Ratio_total_statsyst_cl->SetContourLevel(15,0.3218038);
   Ratio_total_statsyst_cl->SetContourLevel(16,0.3432574);
   Ratio_total_statsyst_cl->SetContourLevel(17,0.364711);
   Ratio_total_statsyst_cl->SetContourLevel(18,0.3861646);
   Ratio_total_statsyst_cl->SetContourLevel(19,0.4076182);
   
   TPaletteAxis *palette = new TPaletteAxis(2.05,-0.39794,2.1,0.60206,Ratio_total_statsyst_cl);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.06);
   palette->SetTitleOffset(0.8);
   palette->SetTitleSize(0.072);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   Ratio_total_statsyst_cl->GetListOfFunctions()->Add(palette,"br");
   Ratio_total_statsyst_cl->SetLineWidth(2);
   Ratio_total_statsyst_cl->SetMarkerStyle(20);
   Ratio_total_statsyst_cl->SetMarkerSize(1.4);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetXaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetXaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetXaxis()->SetNdivisions(505);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelOffset(0.01);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleOffset(0.95);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetYaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetYaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelOffset(-0.035);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetYaxis()->SetTickLength(0.02);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleOffset(-0.8);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitle("#it{R_{#bar{#Lambda}}}");
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleOffset(0.8);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->Draw("COLZ");
   TLatex *   tex = new TLatex(0.16,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.16,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4_ETA.C <==
void Fig4_ETA()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Aug  3 18:09:47 2022) by ROOT version 6.24/02
   TCanvas *c1 = new TCanvas("c1", "c1",1920,326,1153,603);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0.886739,-0.6030682,2.261327,0.6789831);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.16);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis2[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   Double_t yAxis2[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH2D *Ratio_total_statsyst_cl = new TH2D("Ratio_total_statsyst_cl","",10, xAxis2,5, yAxis2);
   Ratio_total_statsyst_cl->SetBinContent(18,0.1797943);
   Ratio_total_statsyst_cl->SetBinContent(19,0.2257331);
   Ratio_total_statsyst_cl->SetBinContent(20,0.2786515);
   Ratio_total_statsyst_cl->SetBinContent(25,0.4290718);
   Ratio_total_statsyst_cl->SetBinContent(26,0.3703101);
   Ratio_total_statsyst_cl->SetBinContent(27,0.3951012);
   Ratio_total_statsyst_cl->SetBinContent(28,0.3421253);
   Ratio_total_statsyst_cl->SetBinContent(29,0.3155487);
   Ratio_total_statsyst_cl->SetBinContent(30,0.26012);
   Ratio_total_statsyst_cl->SetBinContent(31,0.2242442);
   Ratio_total_statsyst_cl->SetBinContent(32,0.2468089);
   Ratio_total_statsyst_cl->SetBinContent(33,0.2612729);
   Ratio_total_statsyst_cl->SetBinContent(37,0.3947368);
   Ratio_total_statsyst_cl->SetBinContent(38,0.3171022);
   Ratio_total_statsyst_cl->SetBinContent(39,0.3167371);
   Ratio_total_statsyst_cl->SetBinContent(40,0.3204388);
   Ratio_total_statsyst_cl->SetBinContent(41,0.3119881);
   Ratio_total_statsyst_cl->SetBinContent(42,0.2832591);
   Ratio_total_statsyst_cl->SetBinContent(43,0.2731201);
   Ratio_total_statsyst_cl->SetBinContent(44,0.2572557);
   Ratio_total_statsyst_cl->SetBinContent(45,0.2801878);
   Ratio_total_statsyst_cl->SetBinContent(49,0.3767226);
   Ratio_total_statsyst_cl->SetBinContent(50,0.2901598);
   Ratio_total_statsyst_cl->SetBinContent(51,0.2732857);
   Ratio_total_statsyst_cl->SetBinContent(52,0.2795638);
   Ratio_total_statsyst_cl->SetBinContent(53,0.2767532);
   Ratio_total_statsyst_cl->SetBinContent(54,0.2796953);
   Ratio_total_statsyst_cl->SetBinContent(55,0.2529311);
   Ratio_total_statsyst_cl->SetBinContent(56,0.2682467);
   Ratio_total_statsyst_cl->SetBinContent(57,0.2718404);
   Ratio_total_statsyst_cl->SetBinContent(69,0.2290293);
   Ratio_total_statsyst_cl->SetBinContent(70,0.2443974);
   Ratio_total_statsyst_cl->SetBinError(18,0.06527153);
   Ratio_total_statsyst_cl->SetBinError(19,0.06028995);
   Ratio_total_statsyst_cl->SetBinError(20,0.05256206);
   Ratio_total_statsyst_cl->SetBinError(25,0.02844455);
   Ratio_total_statsyst_cl->SetBinError(26,0.02483754);
   Ratio_total_statsyst_cl->SetBinError(27,0.02609309);
   Ratio_total_statsyst_cl->SetBinError(28,0.03284528);
   Ratio_total_statsyst_cl->SetBinError(29,0.02098338);
   Ratio_total_statsyst_cl->SetBinError(30,0.02092058);
   Ratio_total_statsyst_cl->SetBinError(31,0.03626454);
   Ratio_total_statsyst_cl->SetBinError(32,0.03480568);
   Ratio_total_statsyst_cl->SetBinError(33,0.02210187);
   Ratio_total_statsyst_cl->SetBinError(37,0.04070525);
   Ratio_total_statsyst_cl->SetBinError(38,0.02018161);
   Ratio_total_statsyst_cl->SetBinError(39,0.02017117);
   Ratio_total_statsyst_cl->SetBinError(40,0.02174345);
   Ratio_total_statsyst_cl->SetBinError(41,0.02045524);
   Ratio_total_statsyst_cl->SetBinError(42,0.01979746);
   Ratio_total_statsyst_cl->SetBinError(43,0.01854464);
   Ratio_total_statsyst_cl->SetBinError(44,0.01837606);
   Ratio_total_statsyst_cl->SetBinError(45,0.02112316);
   Ratio_total_statsyst_cl->SetBinError(49,0.04355502);
   Ratio_total_statsyst_cl->SetBinError(50,0.02091983);
   Ratio_total_statsyst_cl->SetBinError(51,0.01878108);
   Ratio_total_statsyst_cl->SetBinError(52,0.01746255);
   Ratio_total_statsyst_cl->SetBinError(53,0.02522882);
   Ratio_total_statsyst_cl->SetBinError(54,0.01911257);
   Ratio_total_statsyst_cl->SetBinError(55,0.01450143);
   Ratio_total_statsyst_cl->SetBinError(56,0.01232663);
   Ratio_total_statsyst_cl->SetBinError(57,0.03925316);
   Ratio_total_statsyst_cl->SetBinError(69,0.01193736);
   Ratio_total_statsyst_cl->SetBinError(70,0.01550743);
   Ratio_total_statsyst_cl->SetEntries(50);
   Ratio_total_statsyst_cl->SetDirectory(0);
   Ratio_total_statsyst_cl->SetStats(0);
   Ratio_total_statsyst_cl->SetContour(20);
   Ratio_total_statsyst_cl->SetContourLevel(0,0);
   Ratio_total_statsyst_cl->SetContourLevel(1,0.02145359);
   Ratio_total_statsyst_cl->SetContourLevel(2,0.04290718);
   Ratio_total_statsyst_cl->SetContourLevel(3,0.06436076);
   Ratio_total_statsyst_cl->SetContourLevel(4,0.08581435);
   Ratio_total_statsyst_cl->SetContourLevel(5,0.1072679);
   Ratio_total_statsyst_cl->SetContourLevel(6,0.1287215);
   Ratio_total_statsyst_cl->SetContourLevel(7,0.1501751);
   Ratio_total_statsyst_cl->SetContourLevel(8,0.1716287);
   Ratio_total_statsyst_cl->SetContourLevel(9,0.1930823);
   Ratio_total_statsyst_cl->SetContourLevel(10,0.2145359);
   Ratio_total_statsyst_cl->SetContourLevel(11,0.2359895);
   Ratio_total_statsyst_cl->SetContourLevel(12,0.2574431);
   Ratio_total_statsyst_cl->SetContourLevel(13,0.2788966);
   Ratio_total_statsyst_cl->SetContourLevel(14,0.3003502);
   Ratio_total_statsyst_cl->SetContourLevel(15,0.3218038);
   Ratio_total_statsyst_cl->SetContourLevel(16,0.3432574);
   Ratio_total_statsyst_cl->SetContourLevel(17,0.364711);
   Ratio_total_statsyst_cl->SetContourLevel(18,0.3861646);
   Ratio_total_statsyst_cl->SetContourLevel(19,0.4076182);
   
   TPaletteAxis *palette = new TPaletteAxis(2.05,-0.39794,2.1,0.60206,Ratio_total_statsyst_cl);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.06);
   palette->SetTitleOffset(0.8);
   palette->SetTitleSize(0.072);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   palette->SetLineWidth(2);
   Ratio_total_statsyst_cl->GetListOfFunctions()->Add(palette,"br");
   Ratio_total_statsyst_cl->SetLineWidth(2);
   Ratio_total_statsyst_cl->SetMarkerStyle(20);
   Ratio_total_statsyst_cl->SetMarkerSize(1.4);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetXaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetXaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetXaxis()->SetNdivisions(505);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelOffset(0.01);
   Ratio_total_statsyst_cl->GetXaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleOffset(0.95);
   Ratio_total_statsyst_cl->GetXaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   Ratio_total_statsyst_cl->GetYaxis()->SetMoreLogLabels();
   Ratio_total_statsyst_cl->GetYaxis()->SetNoExponent();
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelOffset(-0.035);
   Ratio_total_statsyst_cl->GetYaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetYaxis()->SetTickLength(0.02);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleOffset(-0.8);
   Ratio_total_statsyst_cl->GetYaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitle("#it{R_{#bar{#Lambda}}}");
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelFont(132);
   Ratio_total_statsyst_cl->GetZaxis()->SetLabelSize(0.06);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleSize(0.072);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleOffset(0.8);
   Ratio_total_statsyst_cl->GetZaxis()->SetTitleFont(132);
   Ratio_total_statsyst_cl->Draw("COLZ");
   TLatex *   tex = new TLatex(0.16,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.16,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(12,1.983404,24.20082,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(12,1.197859,40.0715,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   line = new TLine(12,0.7253987,66.17051,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(43,2.74,"y* = -1.3");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(12,0.4397228,109.1597,4);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(71,2.73,"y* = -0.8");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(18.0012,0.4,110,2.444281);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(79.74,1.87,"y* = -0.3");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(29.68128,0.4,110,1.482416);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
      tex = new TLatex(80,1.13,"y* = 0.2");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextAngle(33);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig5a.C <==
void Fig5a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 16 11:38:04 2022) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",443,385,969,602);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5.345679,-0.1333333,52.87654,0.7);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *H_H_xs_CrossSection_px_gev__1 = new TH1D("H_H_xs_CrossSection_px_gev__1","",10, xAxis1);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(1,0.4039556);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(2,0.3302228);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(3,0.3330547);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(4,0.3169955);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(5,0.3037997);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(6,0.2729664);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(7,0.2473305);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(8,0.2556049);
   H_H_xs_CrossSection_px_gev__1->SetBinContent(9,0.2708577);
   H_H_xs_CrossSection_px_gev__1->SetBinError(1,0.02596053);
   H_H_xs_CrossSection_px_gev__1->SetBinError(2,0.01792959);
   H_H_xs_CrossSection_px_gev__1->SetBinError(3,0.01769993);
   H_H_xs_CrossSection_px_gev__1->SetBinError(4,0.01889888);
   H_H_xs_CrossSection_px_gev__1->SetBinError(5,0.0169007);
   H_H_xs_CrossSection_px_gev__1->SetBinError(6,0.01567893);
   H_H_xs_CrossSection_px_gev__1->SetBinError(7,0.02064006);
   H_H_xs_CrossSection_px_gev__1->SetBinError(8,0.0188802);
   H_H_xs_CrossSection_px_gev__1->SetBinError(9,0.01935519);
   H_H_xs_CrossSection_px_gev__1->SetMinimum(0);
   H_H_xs_CrossSection_px_gev__1->SetMaximum(0.65);
   H_H_xs_CrossSection_px_gev__1->SetEntries(10);
   H_H_xs_CrossSection_px_gev__1->SetDirectory(0);
   H_H_xs_CrossSection_px_gev__1->SetStats(0);
   H_H_xs_CrossSection_px_gev__1->SetLineWidth(2);
   H_H_xs_CrossSection_px_gev__1->SetMarkerStyle(20);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetRange(1,9);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetNdivisions(505);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_px_gev__1->GetXaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_px_gev__1->GetYaxis()->SetTitle("#it{R_{#bar{#Lambda}}}");
   H_H_xs_CrossSection_px_gev__1->GetYaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_px_gev__1->GetYaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_px_gev__1->GetYaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_px_gev__1->GetYaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_px_gev__1->GetYaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_px_gev__1->GetYaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_px_gev__1->GetZaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_px_gev__1->GetZaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_px_gev__1->GetZaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_px_gev__1->GetZaxis()->SetTitleOffset(1.2);
   H_H_xs_CrossSection_px_gev__1->GetZaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_px_gev__1->Draw("E1 ");
   Double_t xAxis2[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *H_pred_PromptLambda_Hijing138_px_gev__2 = new TH1D("H_pred_PromptLambda_Hijing138_px_gev__2","",10, xAxis2);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(1,0.1982371);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(2,0.1919024);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(3,0.1923099);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(4,0.1954749);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(5,0.1953637);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(6,0.1907797);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(7,0.1878789);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(8,0.1976276);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinContent(9,0.1908899);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(1,0.003784546);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(2,0.003788824);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(3,0.003752611);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(4,0.003825162);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(5,0.003835268);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(6,0.003861459);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(7,0.003861068);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(8,0.00278201);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetBinError(9,0.003087635);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetEntries(10);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetDirectory(0);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   H_pred_PromptLambda_Hijing138_px_gev__2->SetLineColor(ci);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   H_pred_PromptLambda_Hijing138_px_gev__2->SetMarkerColor(ci);
   H_pred_PromptLambda_Hijing138_px_gev__2->SetMarkerStyle(25);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetRange(1,9);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_Hijing138_px_gev__2->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Hijing138_px_gev__2->Draw("E1 SAME");
   Double_t xAxis3[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *H_pred_PromptLambda_EposLHC_px_gev__3 = new TH1D("H_pred_PromptLambda_EposLHC_px_gev__3","",10, xAxis3);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(1,0.1576264);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(2,0.1619561);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(3,0.1604669);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(4,0.1671219);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(5,0.1631313);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(6,0.1616148);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(7,0.1687948);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(8,0.1709395);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinContent(9,0.1718364);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(1,0.005058039);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(2,0.004999649);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(3,0.004868891);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(4,0.004892658);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(5,0.004829476);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(6,0.004789437);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(7,0.004762742);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(8,0.003342603);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetBinError(9,0.00365409);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetEntries(10);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetDirectory(0);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetStats(0);

   ci = TColor::GetColor("#006600");
   H_pred_PromptLambda_EposLHC_px_gev__3->SetLineColor(ci);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   H_pred_PromptLambda_EposLHC_px_gev__3->SetMarkerColor(ci);
   H_pred_PromptLambda_EposLHC_px_gev__3->SetMarkerStyle(24);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetRange(1,9);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_EposLHC_px_gev__3->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_EposLHC_px_gev__3->Draw("E1 SAME");
   Double_t xAxis4[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *H_pred_PromptLambda_Epos199_px_gev__4 = new TH1D("H_pred_PromptLambda_Epos199_px_gev__4","",10, xAxis4);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(1,0.2172235);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(2,0.2097955);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(3,0.2162355);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(4,0.219768);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(5,0.2224993);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(6,0.2161101);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(7,0.2183663);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(8,0.2218801);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinContent(9,0.2252525);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(1,0.004385835);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(2,0.00431336);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(3,0.004214713);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(4,0.004240309);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(5,0.004198008);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(6,0.004176313);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(7,0.004147893);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(8,0.002929562);
   H_pred_PromptLambda_Epos199_px_gev__4->SetBinError(9,0.00323549);
   H_pred_PromptLambda_Epos199_px_gev__4->SetEntries(10);
   H_pred_PromptLambda_Epos199_px_gev__4->SetDirectory(0);
   H_pred_PromptLambda_Epos199_px_gev__4->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   H_pred_PromptLambda_Epos199_px_gev__4->SetLineColor(ci);
   H_pred_PromptLambda_Epos199_px_gev__4->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   H_pred_PromptLambda_Epos199_px_gev__4->SetMarkerColor(ci);
   H_pred_PromptLambda_Epos199_px_gev__4->SetMarkerStyle(26);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetRange(1,9);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Epos199_px_gev__4->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Epos199_px_gev__4->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Epos199_px_gev__4->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Epos199_px_gev__4->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Epos199_px_gev__4->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Epos199_px_gev__4->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Epos199_px_gev__4->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Epos199_px_gev__4->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Epos199_px_gev__4->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Epos199_px_gev__4->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Epos199_px_gev__4->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_Epos199_px_gev__4->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Epos199_px_gev__4->Draw("E1 SAME");
   Double_t xAxis5[11] = {12, 14, 16.2, 18.7, 21.4, 24.4, 27.7, 31.4, 40, 50.5, 110}; 
   
   TH1D *H_pred_PromptLambda_Pythia_px_gev__5 = new TH1D("H_pred_PromptLambda_Pythia_px_gev__5","",10, xAxis5);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(1,0.1661805);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(2,0.1706432);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(3,0.1794123);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(4,0.1680169);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(5,0.1748763);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(6,0.1679999);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(7,0.1760615);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(8,0.1703787);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinContent(9,0.1694234);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(1,0.005344768);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(2,0.005292141);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(3,0.005199491);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(4,0.005200132);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(5,0.005184286);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(6,0.005159356);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(7,0.005135628);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(8,0.003616644);
   H_pred_PromptLambda_Pythia_px_gev__5->SetBinError(9,0.004028827);
   H_pred_PromptLambda_Pythia_px_gev__5->SetEntries(10);
   H_pred_PromptLambda_Pythia_px_gev__5->SetDirectory(0);
   H_pred_PromptLambda_Pythia_px_gev__5->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   H_pred_PromptLambda_Pythia_px_gev__5->SetLineColor(ci);
   H_pred_PromptLambda_Pythia_px_gev__5->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   H_pred_PromptLambda_Pythia_px_gev__5->SetMarkerColor(ci);
   H_pred_PromptLambda_Pythia_px_gev__5->SetMarkerStyle(27);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetTitle("#bar{#it{p}} momentum [GeV/#it{c}]");
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetRange(1,9);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Pythia_px_gev__5->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Pythia_px_gev__5->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Pythia_px_gev__5->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Pythia_px_gev__5->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Pythia_px_gev__5->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Pythia_px_gev__5->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Pythia_px_gev__5->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Pythia_px_gev__5->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Pythia_px_gev__5->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Pythia_px_gev__5->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Pythia_px_gev__5->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_Pythia_px_gev__5->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Pythia_px_gev__5->Draw("E1 SAME");
   TLatex *   tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.672182,0.5207612,0.9979317,0.9117647,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("H_H_xs_CrossSection_px_gev","#scale[1.2]{Data}","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_Epos199_px_gev","EPOS 1.99","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_EposLHC_px_gev","EPOS-LHC","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_Hijing138_px_gev","HIJING 1.38","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_Pythia_px_gev","PYTHIA 6","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig5b.C <==
void Fig5b()
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Mon May 16 11:38:14 2022) by ROOT version 6.18/04
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",0,372,983,599);
   gStyle->SetOptTitle(0);
   c1_n4->SetHighLightColor(2);
   c1_n4->Range(0.4376543,-0.1333333,1.240123,0.7);
   c1_n4->SetFillColor(0);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetTickx(1);
   c1_n4->SetTicky(1);
   c1_n4->SetLeftMargin(0.14);
   c1_n4->SetRightMargin(0.05);
   c1_n4->SetTopMargin(0.06);
   c1_n4->SetBottomMargin(0.16);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   Double_t xAxis6[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *H_H_xs_CrossSection_py_gev__6 = new TH1D("H_H_xs_CrossSection_py_gev__6","",5, xAxis6);
   H_H_xs_CrossSection_py_gev__6->SetBinContent(2,0.292754);
   H_H_xs_CrossSection_py_gev__6->SetBinContent(3,0.2944079);
   H_H_xs_CrossSection_py_gev__6->SetBinContent(4,0.2792286);
   H_H_xs_CrossSection_py_gev__6->SetBinError(2,0.01849069);
   H_H_xs_CrossSection_py_gev__6->SetBinError(3,0.01614055);
   H_H_xs_CrossSection_py_gev__6->SetBinError(4,0.01385126);
   H_H_xs_CrossSection_py_gev__6->SetMinimum(0);
   H_H_xs_CrossSection_py_gev__6->SetMaximum(0.65);
   H_H_xs_CrossSection_py_gev__6->SetEntries(5);
   H_H_xs_CrossSection_py_gev__6->SetDirectory(0);
   H_H_xs_CrossSection_py_gev__6->SetStats(0);
   H_H_xs_CrossSection_py_gev__6->SetLineWidth(2);
   H_H_xs_CrossSection_py_gev__6->SetMarkerStyle(20);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetRange(2,4);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetNdivisions(505);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_py_gev__6->GetXaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_py_gev__6->GetYaxis()->SetTitle("#it{R_{#bar{#Lambda}}}");
   H_H_xs_CrossSection_py_gev__6->GetYaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_py_gev__6->GetYaxis()->SetLabelOffset(0.01);
   H_H_xs_CrossSection_py_gev__6->GetYaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_py_gev__6->GetYaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_py_gev__6->GetYaxis()->SetTitleOffset(0.95);
   H_H_xs_CrossSection_py_gev__6->GetYaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_py_gev__6->GetZaxis()->SetLabelFont(132);
   H_H_xs_CrossSection_py_gev__6->GetZaxis()->SetLabelSize(0.06);
   H_H_xs_CrossSection_py_gev__6->GetZaxis()->SetTitleSize(0.072);
   H_H_xs_CrossSection_py_gev__6->GetZaxis()->SetTitleOffset(1.2);
   H_H_xs_CrossSection_py_gev__6->GetZaxis()->SetTitleFont(132);
   H_H_xs_CrossSection_py_gev__6->Draw("E1 ");
   Double_t xAxis7[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *H_pred_PromptLambda_Hijing138_py_gev__7 = new TH1D("H_pred_PromptLambda_Hijing138_py_gev__7","",5, xAxis7);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetBinContent(2,0.2090453);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetBinContent(3,0.1900115);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetBinContent(4,0.1742106);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetBinError(2,0.001887685);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetBinError(3,0.001979294);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetBinError(4,0.002362521);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetMinimum(0.07179742);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetMaximum(0.5398763);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetEntries(5);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetDirectory(0);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   H_pred_PromptLambda_Hijing138_py_gev__7->SetLineColor(ci);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   H_pred_PromptLambda_Hijing138_py_gev__7->SetMarkerColor(ci);
   H_pred_PromptLambda_Hijing138_py_gev__7->SetMarkerStyle(25);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetRange(2,4);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_Hijing138_py_gev__7->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Hijing138_py_gev__7->Draw("E1 SAME");
   Double_t xAxis8[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *H_pred_PromptLambda_EposLHC_py_gev__8 = new TH1D("H_pred_PromptLambda_EposLHC_py_gev__8","",5, xAxis8);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetBinContent(2,0.1768129);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetBinContent(3,0.1645156);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetBinContent(4,0.1509409);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetBinError(2,0.002355928);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetBinError(3,0.00247023);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetBinError(4,0.002962341);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetMinimum(0.07179742);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetMaximum(0.5398763);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetEntries(5);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetDirectory(0);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetStats(0);

   ci = TColor::GetColor("#006600");
   H_pred_PromptLambda_EposLHC_py_gev__8->SetLineColor(ci);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   H_pred_PromptLambda_EposLHC_py_gev__8->SetMarkerColor(ci);
   H_pred_PromptLambda_EposLHC_py_gev__8->SetMarkerStyle(24);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetRange(2,4);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_EposLHC_py_gev__8->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_EposLHC_py_gev__8->Draw("E1 SAME");
   Double_t xAxis9[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *H_pred_PromptLambda_Epos199_py_gev__9 = new TH1D("H_pred_PromptLambda_Epos199_py_gev__9","",5, xAxis9);
   H_pred_PromptLambda_Epos199_py_gev__9->SetBinContent(2,0.2293446);
   H_pred_PromptLambda_Epos199_py_gev__9->SetBinContent(3,0.2168554);
   H_pred_PromptLambda_Epos199_py_gev__9->SetBinContent(4,0.206374);
   H_pred_PromptLambda_Epos199_py_gev__9->SetBinError(2,0.002031127);
   H_pred_PromptLambda_Epos199_py_gev__9->SetBinError(3,0.002166031);
   H_pred_PromptLambda_Epos199_py_gev__9->SetBinError(4,0.002613936);
   H_pred_PromptLambda_Epos199_py_gev__9->SetMinimum(0.07179742);
   H_pred_PromptLambda_Epos199_py_gev__9->SetMaximum(0.5398763);
   H_pred_PromptLambda_Epos199_py_gev__9->SetEntries(5);
   H_pred_PromptLambda_Epos199_py_gev__9->SetDirectory(0);
   H_pred_PromptLambda_Epos199_py_gev__9->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   H_pred_PromptLambda_Epos199_py_gev__9->SetLineColor(ci);
   H_pred_PromptLambda_Epos199_py_gev__9->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   H_pred_PromptLambda_Epos199_py_gev__9->SetMarkerColor(ci);
   H_pred_PromptLambda_Epos199_py_gev__9->SetMarkerStyle(26);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetRange(2,4);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Epos199_py_gev__9->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Epos199_py_gev__9->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Epos199_py_gev__9->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Epos199_py_gev__9->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Epos199_py_gev__9->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Epos199_py_gev__9->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Epos199_py_gev__9->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Epos199_py_gev__9->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Epos199_py_gev__9->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Epos199_py_gev__9->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Epos199_py_gev__9->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_Epos199_py_gev__9->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Epos199_py_gev__9->Draw("E1 SAME");
   Double_t xAxis10[6] = {0.4, 0.55, 0.7, 0.9, 1.2, 4}; 
   
   TH1D *H_pred_PromptLambda_Pythia_py_gev__10 = new TH1D("H_pred_PromptLambda_Pythia_py_gev__10","",5, xAxis10);
   H_pred_PromptLambda_Pythia_py_gev__10->SetBinContent(2,0.1896899);
   H_pred_PromptLambda_Pythia_py_gev__10->SetBinContent(3,0.16364);
   H_pred_PromptLambda_Pythia_py_gev__10->SetBinContent(4,0.1436922);
   H_pred_PromptLambda_Pythia_py_gev__10->SetBinError(2,0.002397245);
   H_pred_PromptLambda_Pythia_py_gev__10->SetBinError(3,0.002660672);
   H_pred_PromptLambda_Pythia_py_gev__10->SetBinError(4,0.003532192);
   H_pred_PromptLambda_Pythia_py_gev__10->SetMinimum(0.07179742);
   H_pred_PromptLambda_Pythia_py_gev__10->SetMaximum(0.5398763);
   H_pred_PromptLambda_Pythia_py_gev__10->SetEntries(5);
   H_pred_PromptLambda_Pythia_py_gev__10->SetDirectory(0);
   H_pred_PromptLambda_Pythia_py_gev__10->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   H_pred_PromptLambda_Pythia_py_gev__10->SetLineColor(ci);
   H_pred_PromptLambda_Pythia_py_gev__10->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   H_pred_PromptLambda_Pythia_py_gev__10->SetMarkerColor(ci);
   H_pred_PromptLambda_Pythia_py_gev__10->SetMarkerStyle(27);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetTitle("#bar{#it{p}} transverse momentum [GeV/#it{c}]");
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetRange(2,4);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetNdivisions(505);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Pythia_py_gev__10->GetXaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Pythia_py_gev__10->GetYaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Pythia_py_gev__10->GetYaxis()->SetLabelOffset(0.01);
   H_pred_PromptLambda_Pythia_py_gev__10->GetYaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Pythia_py_gev__10->GetYaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Pythia_py_gev__10->GetYaxis()->SetTitleOffset(0.95);
   H_pred_PromptLambda_Pythia_py_gev__10->GetYaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Pythia_py_gev__10->GetZaxis()->SetLabelFont(132);
   H_pred_PromptLambda_Pythia_py_gev__10->GetZaxis()->SetLabelSize(0.06);
   H_pred_PromptLambda_Pythia_py_gev__10->GetZaxis()->SetTitleSize(0.072);
   H_pred_PromptLambda_Pythia_py_gev__10->GetZaxis()->SetTitleOffset(1.2);
   H_pred_PromptLambda_Pythia_py_gev__10->GetZaxis()->SetTitleFont(132);
   H_pred_PromptLambda_Pythia_py_gev__10->Draw("E1 SAME");
   TLatex *   tex = new TLatex(0.18,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6687054,0.5478261,0.9979613,0.9304348,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("H_H_xs_CrossSection_py_gev","#scale[1.2]{Data}","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_Epos199_py_gev","EPOS 1.99","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_EposLHC_py_gev","EPOS-LHC","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_Hijing138_py_gev","HIJING 1.38","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_pred_PromptLambda_Pythia_py_gev","PYTHIA 6","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(27);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}


==> figs/Fig6.C <==
void Fig6()
{
//=========Macro generated from canvas: Canvas_Fig6/StudyDistribution_Official_pbar_MC
//=========  (Mon May 16 11:24:15 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig6 = new TCanvas("Canvas_Fig6", "StudyDistribution_Official_pbar_MC",0,0,1920,1043);
   gStyle->SetOptTitle(0);
   Canvas_Fig6->SetHighLightColor(2);
   Canvas_Fig6->Range(-12.125,1.747481,14.95833,6.365507);
   Canvas_Fig6->SetFillColor(0);
   Canvas_Fig6->SetBorderMode(0);
   Canvas_Fig6->SetBorderSize(2);
   Canvas_Fig6->SetLogy();
   Canvas_Fig6->SetTickx(1);
   Canvas_Fig6->SetTicky(1);
   Canvas_Fig6->SetLeftMargin(0.14);
   Canvas_Fig6->SetRightMargin(0.06);
   Canvas_Fig6->SetTopMargin(0.06);
   Canvas_Fig6->SetBottomMargin(0.16);
   Canvas_Fig6->SetFrameLineColor(0);
   Canvas_Fig6->SetFrameLineWidth(2);
   Canvas_Fig6->SetFrameBorderMode(0);
   Canvas_Fig6->SetFrameLineColor(0);
   Canvas_Fig6->SetFrameLineWidth(2);
   Canvas_Fig6->SetFrameBorderMode(0);
   
   THStack *stack = new THStack();
   stack->SetName("stack");
   stack->SetTitle(";log(#chi_{IP}^{2});Candidates per 0.33");
   stack->SetMaximum(766135);
   
   TH1F *_stack_1_stack_1_stack_1_stack_3 = new TH1F("_stack_1_stack_1_stack_1_stack_3","",75,-10,15);
   _stack_1_stack_1_stack_1_stack_3->SetMinimum(306.454);
   _stack_1_stack_1_stack_1_stack_3->SetMaximum(1225816);
   _stack_1_stack_1_stack_1_stack_3->SetDirectory(0);
   _stack_1_stack_1_stack_1_stack_3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   _stack_1_stack_1_stack_1_stack_3->SetLineColor(ci);
   _stack_1_stack_1_stack_1_stack_3->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   _stack_1_stack_1_stack_1_stack_3->GetXaxis()->SetRange(6,70);
   _stack_1_stack_1_stack_1_stack_3->GetXaxis()->SetLabelFont(132);
   _stack_1_stack_1_stack_1_stack_3->GetXaxis()->SetLabelSize(0.06);
   _stack_1_stack_1_stack_1_stack_3->GetXaxis()->SetTitleSize(0.072);
   _stack_1_stack_1_stack_1_stack_3->GetXaxis()->SetTitleOffset(1);
   _stack_1_stack_1_stack_1_stack_3->GetXaxis()->SetTitleFont(132);
   _stack_1_stack_1_stack_1_stack_3->GetYaxis()->SetTitle("Candidates per 0.33");
   _stack_1_stack_1_stack_1_stack_3->GetYaxis()->SetLabelFont(132);
   _stack_1_stack_1_stack_1_stack_3->GetYaxis()->SetLabelSize(0.06);
   _stack_1_stack_1_stack_1_stack_3->GetYaxis()->SetTitleSize(0.072);
   _stack_1_stack_1_stack_1_stack_3->GetYaxis()->SetTitleOffset(0.6);
   _stack_1_stack_1_stack_1_stack_3->GetYaxis()->SetTitleFont(132);
   _stack_1_stack_1_stack_1_stack_3->GetZaxis()->SetLabelFont(42);
   _stack_1_stack_1_stack_1_stack_3->GetZaxis()->SetLabelSize(0.035);
   _stack_1_stack_1_stack_1_stack_3->GetZaxis()->SetTitleSize(0.035);
   _stack_1_stack_1_stack_1_stack_3->GetZaxis()->SetTitleOffset(1);
   _stack_1_stack_1_stack_1_stack_3->GetZaxis()->SetTitleFont(42);
   stack->SetHistogram(_stack_1_stack_1_stack_1_stack_3);
   
   
   TH1D *Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1 = new TH1D("Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1","",75,-10,15);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(0,78);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(1,36);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(2,45);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(3,72);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(4,89);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(5,98);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(6,157);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(7,228);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(8,330);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(9,440);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(10,565);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(11,803);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(12,1147);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(13,1636);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(14,2300);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(15,3278);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(16,4363);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(17,6144);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(18,8407);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(19,11532);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(20,15858);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(21,21755);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(22,29095);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(23,38931);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(24,51681);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(25,66601);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(26,84313);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(27,104577);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(28,124899);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(29,141296);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(30,151716);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(31,150580);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(32,139542);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(33,116516);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(34,86321);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(35,56772);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(36,35119);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(37,21265);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(38,13520);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(39,8526);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(40,6049);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(41,4817);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(42,4485);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(43,4173);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(44,4184);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(45,4170);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(46,4129);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(47,4003);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(48,3442);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(49,2621);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(50,1794);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(51,1158);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(52,700);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(53,476);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(54,382);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(55,339);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(56,271);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(57,239);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(58,216);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(59,205);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(60,176);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(61,180);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(62,119);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(63,133);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(64,108);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(65,76);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(66,58);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(67,30);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(68,27);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(69,23);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(70,11);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(71,6);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(72,4);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(73,1);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinContent(74,1);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(0,8.831761);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(1,6);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(2,6.708204);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(3,8.485281);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(4,9.433981);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(5,9.899495);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(6,12.52996);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(7,15.09967);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(8,18.1659);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(9,20.97618);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(10,23.76973);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(11,28.33725);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(12,33.86739);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(13,40.4475);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(14,47.95832);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(15,57.25382);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(16,66.05301);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(17,78.38367);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(18,91.68969);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(19,107.3872);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(20,125.9286);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(21,147.4958);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(22,170.5726);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(23,197.3094);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(24,227.3346);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(25,258.0717);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(26,290.367);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(27,323.3837);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(28,353.4105);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(29,375.8936);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(30,389.5074);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(31,388.0464);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(32,373.5532);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(33,341.3444);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(34,293.8044);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(35,238.2688);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(36,187.4006);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(37,145.8252);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(38,116.2755);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(39,92.33634);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(40,77.77532);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(41,69.40461);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(42,66.97014);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(43,64.59876);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(44,64.68385);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(45,64.57554);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(46,64.2573);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(47,63.26927);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(48,58.66856);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(49,51.1957);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(50,42.35564);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(51,34.0294);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(52,26.45751);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(53,21.81742);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(54,19.54482);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(55,18.41195);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(56,16.46208);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(57,15.45962);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(58,14.69694);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(59,14.31782);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(60,13.2665);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(61,13.41641);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(62,10.90871);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(63,11.53256);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(64,10.3923);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(65,8.717798);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(66,7.615773);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(67,5.477226);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(68,5.196152);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(69,4.795832);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(70,3.316625);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(71,2.44949);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(72,2);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(73,1);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetBinError(74,1);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetMaximum(1.51716e+07);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetEntries(1549437);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetDirectory(0);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetStats(0);

   ci = TColor::GetColor("#ffcc00");
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetFillColor(ci);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetFillStyle(3244);

   ci = TColor::GetColor("#ffcc00");
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetLineColor(ci);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->SetMarkerColor(ci);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetXaxis()->SetTitle("#bf{#scale[1.200000]{log(#chi_{IP}^{2})}}");
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetXaxis()->SetLabelFont(42);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetXaxis()->SetLabelSize(0.035);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetXaxis()->SetTitleSize(0.035);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetXaxis()->SetTitleOffset(1);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetXaxis()->SetTitleFont(42);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetYaxis()->SetTitle("#bf{#scale[1.200000]{Candidates}}");
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetYaxis()->SetLabelFont(42);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetYaxis()->SetLabelSize(0.035);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetYaxis()->SetTitleSize(0.035);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetYaxis()->SetTitleOffset(1.25);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetYaxis()->SetTitleFont(42);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetZaxis()->SetLabelFont(42);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetZaxis()->SetLabelSize(0.035);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetZaxis()->SetTitleSize(0.035);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetZaxis()->SetTitleOffset(1);
   Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1->GetZaxis()->SetTitleFont(42);
   stack->Add(Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1,"");
   
   TH1D *Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2 = new TH1D("Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2","",75,-10,15);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(5,2);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(6,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(7,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(9,3);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(10,2);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(11,8);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(12,10);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(13,14);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(14,19);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(15,37);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(16,50);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(17,66);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(18,76);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(19,104);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(20,143);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(21,210);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(22,236);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(23,334);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(24,411);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(25,536);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(26,689);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(27,882);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(28,1102);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(29,1298);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(30,1455);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(31,1521);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(32,1718);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(33,1787);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(34,1855);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(35,1913);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(36,2019);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(37,2454);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(38,2926);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(39,3607);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(40,4385);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(41,5185);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(42,6181);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(43,7068);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(44,8433);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(45,10274);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(46,12098);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(47,12995);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(48,12802);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(49,9673);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(50,6115);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(51,4332);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(52,3372);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(53,1895);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(54,588);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(55,147);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(56,68);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(57,53);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(58,34);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(59,49);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(60,34);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(61,40);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(62,46);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(63,24);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(64,17);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(65,8);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(66,9);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(67,2);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(68,7);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(69,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(70,2);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(71,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(72,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinContent(73,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(5,1.414214);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(6,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(7,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(9,1.732051);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(10,1.414214);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(11,2.828427);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(12,3.162278);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(13,3.741657);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(14,4.358899);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(15,6.082763);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(16,7.071068);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(17,8.124038);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(18,8.717798);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(19,10.19804);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(20,11.95826);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(21,14.49138);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(22,15.36229);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(23,18.27567);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(24,20.27313);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(25,23.15167);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(26,26.24881);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(27,29.69848);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(28,33.19639);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(29,36.02777);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(30,38.14446);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(31,39);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(32,41.44876);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(33,42.27292);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(34,43.06971);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(35,43.73786);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(36,44.93328);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(37,49.53786);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(38,54.09251);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(39,60.05831);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(40,66.21933);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(41,72.00694);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(42,78.61934);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(43,84.0714);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(44,91.83137);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(45,101.3607);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(46,109.9909);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(47,113.9956);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(48,113.1459);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(49,98.35141);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(50,78.19847);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(51,65.81793);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(52,58.06892);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(53,43.5316);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(54,24.24871);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(55,12.12436);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(56,8.246211);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(57,7.28011);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(58,5.830952);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(59,7);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(60,5.830952);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(61,6.324555);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(62,6.78233);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(63,4.898979);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(64,4.123106);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(65,2.828427);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(66,3);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(67,1.414214);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(68,2.645751);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(69,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(70,1.414214);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(71,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(72,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetBinError(73,1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetMaximum(1299500);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetEntries(133429);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetDirectory(0);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetStats(0);

   ci = TColor::GetColor("#006600");
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetFillColor(ci);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetFillStyle(3356);

   ci = TColor::GetColor("#006600");
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetLineColor(ci);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetLineWidth(3);

   ci = TColor::GetColor("#006600");
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->SetMarkerColor(ci);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetXaxis()->SetTitle("#bf{#scale[1.200000]{log(#chi_{IP}^{2})}}");
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetXaxis()->SetLabelFont(42);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetXaxis()->SetLabelSize(0.035);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetXaxis()->SetTitleSize(0.035);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetXaxis()->SetTitleOffset(1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetXaxis()->SetTitleFont(42);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetYaxis()->SetTitle("#bf{#scale[1.200000]{Candidates}}");
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetYaxis()->SetLabelFont(42);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetYaxis()->SetLabelSize(0.035);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetYaxis()->SetTitleSize(0.035);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetYaxis()->SetTitleOffset(1.25);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetYaxis()->SetTitleFont(42);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetZaxis()->SetLabelFont(42);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetZaxis()->SetLabelSize(0.035);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetZaxis()->SetTitleSize(0.035);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetZaxis()->SetTitleOffset(1);
   Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2->GetZaxis()->SetTitleFont(42);
   stack->Add(Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2,"");
   
   TH1D *Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3 = new TH1D("Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3","",75,-10,15);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(7,1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(10,1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(11,3);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(12,1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(15,5);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(16,4);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(17,5);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(18,10);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(19,14);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(20,17);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(21,20);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(22,23);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(23,30);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(24,50);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(25,35);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(26,59);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(27,53);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(28,64);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(29,73);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(30,56);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(31,79);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(32,58);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(33,66);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(34,56);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(35,44);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(36,30);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(37,28);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(38,51);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(39,36);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(40,51);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(41,89);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(42,108);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(43,148);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(44,203);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(45,291);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(46,397);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(47,477);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(48,648);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(49,820);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(50,975);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(51,1191);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(52,1512);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(53,1716);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(54,2075);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(55,2350);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(56,2682);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(57,2910);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(58,3234);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(59,3290);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(60,3102);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(61,2860);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(62,2418);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(63,1931);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(64,1278);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(65,909);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(66,592);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(67,326);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(68,186);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(69,77);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(70,40);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(71,13);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(72,7);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinContent(73,3);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(7,1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(10,1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(11,1.732051);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(12,1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(15,2.236068);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(16,2);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(17,2.236068);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(18,3.162278);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(19,3.741657);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(20,4.123106);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(21,4.472136);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(22,4.795832);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(23,5.477226);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(24,7.071068);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(25,5.91608);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(26,7.681146);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(27,7.28011);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(28,8);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(29,8.544004);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(30,7.483315);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(31,8.888194);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(32,7.615773);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(33,8.124038);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(34,7.483315);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(35,6.63325);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(36,5.477226);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(37,5.291503);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(38,7.141428);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(39,6);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(40,7.141428);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(41,9.433981);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(42,10.3923);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(43,12.16553);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(44,14.24781);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(45,17.05872);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(46,19.92486);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(47,21.84033);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(48,25.45584);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(49,28.63564);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(50,31.22499);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(51,34.51087);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(52,38.88444);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(53,41.42463);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(54,45.55217);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(55,48.4768);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(56,51.78803);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(57,53.94442);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(58,56.86827);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(59,57.35852);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(60,55.6956);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(61,53.47897);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(62,49.17316);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(63,43.94315);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(64,35.74913);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(65,30.14963);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(66,24.33105);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(67,18.05547);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(68,13.63818);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(69,8.774964);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(70,6.324555);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(71,3.605551);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(72,2.645751);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetBinError(73,1.732051);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetMaximum(329000);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetEntries(39881);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetDirectory(0);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetFillColor(ci);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetFillStyle(3005);

   ci = TColor::GetColor("#cc00ff");
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetLineColor(ci);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetLineWidth(3);

   ci = TColor::GetColor("#cc00ff");
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->SetMarkerColor(ci);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetXaxis()->SetTitle("#bf{#scale[1.200000]{log(#chi_{IP}^{2})}}");
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetXaxis()->SetLabelFont(42);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetXaxis()->SetLabelSize(0.035);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetXaxis()->SetTitleSize(0.035);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetXaxis()->SetTitleOffset(1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetXaxis()->SetTitleFont(42);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetYaxis()->SetTitle("#bf{#scale[1.200000]{Candidates}}");
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetYaxis()->SetLabelFont(42);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetYaxis()->SetLabelSize(0.035);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetYaxis()->SetTitleSize(0.035);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetYaxis()->SetTitleOffset(1.25);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetYaxis()->SetTitleFont(42);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetZaxis()->SetLabelFont(42);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetZaxis()->SetLabelSize(0.035);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetZaxis()->SetTitleSize(0.035);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetZaxis()->SetTitleOffset(1);
   Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3->GetZaxis()->SetTitleFont(42);
   stack->Add(Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3,"");
   stack->Draw("hist");
   
   TLegend *leg = new TLegend(0.6,0.63,0.88,0.92,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Histo_DTT_prompt_pbar_stack_1_stack_1_stack_1_stack_1","prompt #bar{#it{p}}","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Histo_DTT_detached_pbar_stack_2_stack_2_stack_2_stack_2","detached #bar{#it{p}}","f");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3356);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Histo_DTT_scattered_pbar_stack_3_stack_3_stack_3_stack_3","#bar{#it{p}} from material","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.86,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   Canvas_Fig6->Modified();
   Canvas_Fig6->cd();
   Canvas_Fig6->SetSelected(Canvas_Fig6);
}


==> figs/Fig7a.C <==
void Fig7a()
{
//=========Macro generated from canvas: rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar/rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar
//=========  (Mon May 16 13:11:25 2022) by ROOT version 6.18/04
   TCanvas *rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar = new TCanvas("rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar", "rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar",0,185,970,600);
   gStyle->SetOptTitle(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetHighLightColor(2);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->Range(-14.375,-1.141838,16.875,5.708654);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetFillColor(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetBorderMode(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetBorderSize(2);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetLogy();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetTickx(1);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetTicky(1);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetLeftMargin(0.14);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetRightMargin(0.06);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetTopMargin(0.06);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetBottomMargin(0.16);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetFrameBorderMode(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetFrameLineColor(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetFrameLineWidth(2);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetFrameBorderMode(0);
   
   TH1D *frame_11f9dcc0__3 = new TH1D("frame_11f9dcc0__3"," ",100,-10,15);
   frame_11f9dcc0__3->SetBinContent(1,4556.872);
   frame_11f9dcc0__3->SetMinimum(0.8999969);
   frame_11f9dcc0__3->SetMaximum(198438);
   frame_11f9dcc0__3->SetEntries(1);
   frame_11f9dcc0__3->SetDirectory(0);
   frame_11f9dcc0__3->SetStats(0);
   frame_11f9dcc0__3->SetLineWidth(2);
   frame_11f9dcc0__3->SetMarkerStyle(20);
   frame_11f9dcc0__3->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_11f9dcc0__3->GetXaxis()->SetNdivisions(505);
   frame_11f9dcc0__3->GetXaxis()->SetLabelFont(132);
   frame_11f9dcc0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_11f9dcc0__3->GetXaxis()->SetLabelSize(0.06);
   frame_11f9dcc0__3->GetXaxis()->SetTitleSize(0.072);
   frame_11f9dcc0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_11f9dcc0__3->GetXaxis()->SetTitleFont(132);
   frame_11f9dcc0__3->GetYaxis()->SetTitle("Candidates per  0.33 ");
   frame_11f9dcc0__3->GetYaxis()->SetLabelFont(132);
   frame_11f9dcc0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_11f9dcc0__3->GetYaxis()->SetLabelSize(0.06);
   frame_11f9dcc0__3->GetYaxis()->SetTitleSize(0.072);
   frame_11f9dcc0__3->GetYaxis()->SetTitleOffset(0.95);
   frame_11f9dcc0__3->GetYaxis()->SetTitleFont(132);
   frame_11f9dcc0__3->GetZaxis()->SetLabelFont(132);
   frame_11f9dcc0__3->GetZaxis()->SetLabelSize(0.06);
   frame_11f9dcc0__3->GetZaxis()->SetTitleSize(0.072);
   frame_11f9dcc0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_11f9dcc0__3->GetZaxis()->SetTitleFont(132);
   frame_11f9dcc0__3->Draw("FUNC");
   
   Double_t Data_fx3002[75] = {
   -9.833333,
   -9.5,
   -9.166667,
   -8.833333,
   -8.5,
   -8.166667,
   -7.833333,
   -7.5,
   -7.166667,
   -6.833333,
   -6.5,
   -6.166667,
   -5.833333,
   -5.5,
   -5.166667,
   -4.833333,
   -4.5,
   -4.166667,
   -3.833333,
   -3.5,
   -3.166667,
   -2.833333,
   -2.5,
   -2.166667,
   -1.833333,
   -1.5,
   -1.166667,
   -0.8333333,
   -0.5,
   -0.1666667,
   0.1666667,
   0.5,
   0.8333333,
   1.166667,
   1.5,
   1.833333,
   2.166667,
   2.5,
   2.833333,
   3.166667,
   3.5,
   3.833333,
   4.166667,
   4.5,
   4.833333,
   5.166667,
   5.5,
   5.833333,
   6.166667,
   6.5,
   6.833333,
   7.166667,
   7.5,
   7.833333,
   8.166667,
   8.5,
   8.833333,
   9.166667,
   9.5,
   9.833333,
   10.16667,
   10.5,
   10.83333,
   11.16667,
   11.5,
   11.83333,
   12.16667,
   12.5,
   12.83333,
   13.16667,
   13.5,
   13.83333,
   14.16667,
   14.5,
   14.83333};
   Double_t Data_fy3002[75] = {
   2,
   1,
   1,
   4,
   2,
   6,
   9,
   12,
   14,
   25,
   25,
   45,
   67,
   86,
   116,
   144,
   228,
   310,
   423,
   571,
   747,
   1021,
   1386,
   1790,
   2266,
   2774,
   3336,
   3814,
   4249,
   4274,
   4067,
   3631,
   2879,
   2060,
   1460,
   968,
   670,
   436,
   279,
   159,
   132,
   116,
   117,
   108,
   101,
   99,
   137,
   115,
   115,
   80,
   59,
   32,
   21,
   15,
   8,
   9,
   11,
   6,
   2,
   3,
   3,
   1,
   1,
   1,
   5,
   0,
   1,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0};
   Double_t Data_felx3002[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fely3002[75] = {
   1.291815,
   0.8272462,
   0.8272462,
   1.914339,
   1.291815,
   2.379931,
   2.943461,
   3.415266,
   3.6965,
   4.966335,
   4.966335,
   6.683179,
   8.164873,
   9.255555,
   10.28193,
   11.51041,
   14.60794,
   17.11391,
   20.07304,
   23.40084,
   26.83587,
   31.457,
   36.73238,
   41.81135,
   47.10515,
   52.17115,
   57.26028,
   61.25961,
   64.68627,
   64.87775,
   63.275,
   59.75985,
   53.15864,
   44.88998,
   37.71322,
   30.61672,
   25.38919,
   20.3866,
   16.21077,
   12.11943,
   11,
   10.28193,
   10.3282,
   9.904326,
   9.562306,
   9.933044,
   11.21537,
   10.23546,
   10.23546,
   8.925539,
   7.659312,
   5.627135,
   4.545807,
   3.82938,
   2.768386,
   2.943461,
   3.265579,
   2.379931,
   1.291815,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   2.159691,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t Data_fehx3002[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fehy3002[75] = {
   2.63786,
   2.299527,
   2.299527,
   3.162753,
   2.63786,
   3.583642,
   4.110204,
   4.559819,
   4.830381,
   6.066589,
   6.066589,
   7.757905,
   9.226102,
   10.30959,
   11.28193,
   12.51041,
   15.60794,
   18.11391,
   21.07304,
   24.40084,
   27.83587,
   32.457,
   37.73238,
   42.81135,
   48.10515,
   53.17115,
   58.26028,
   62.25961,
   65.68627,
   65.87775,
   64.275,
   60.75985,
   54.15864,
   45.88998,
   38.71322,
   31.61672,
   26.38919,
   21.3866,
   17.21077,
   13.11943,
   12,
   11.28193,
   11.3282,
   10.90433,
   10.56231,
   10.9834,
   12.21537,
   11.23546,
   11.23546,
   9.981567,
   8.724565,
   6.715753,
   5.655182,
   4.958738,
   3.945142,
   4.110204,
   4.416521,
   3.583642,
   2.63786,
   2.918186,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   3.382473,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,Data_fx3002,Data_fy3002,Data_felx3002,Data_fehx3002,Data_fely3002,Data_fehy3002);
   grae->SetName("Data");
   grae->SetTitle("Histogram of Ipchi2_DataHist_p_14.0_16.2_pT_0.6_0.7_prompt_pbar_plot__log(pbar_IPCHI2_OWNPV)");
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Data3002 = new TH1F("Graph_Data3002","Histogram of Ipchi2_DataHist_p_14.0_16.2_pT_0.6_0.7_prompt_pbar_plot__log(pbar_IPCHI2_OWNPV)",100,-12.5,17.5);
   Graph_Data3002->SetMinimum(4.773866);
   Graph_Data3002->SetMaximum(4773.866);
   Graph_Data3002->SetDirectory(0);
   Graph_Data3002->SetStats(0);
   Graph_Data3002->SetLineWidth(2);
   Graph_Data3002->SetMarkerStyle(20);
   Graph_Data3002->GetXaxis()->SetNdivisions(505);
   Graph_Data3002->GetXaxis()->SetLabelFont(132);
   Graph_Data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3002->GetXaxis()->SetTitleFont(132);
   Graph_Data3002->GetYaxis()->SetLabelFont(132);
   Graph_Data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3002->GetYaxis()->SetTitleFont(132);
   Graph_Data3002->GetZaxis()->SetLabelFont(132);
   Graph_Data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3002);
   
   grae->Draw("p");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___fx7[133] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.875,
   -2.75,
   -2.625,
   -2.5,
   -2.375,
   -2.25,
   -2.125,
   -2,
   -1.875,
   -1.75,
   -1.5,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5625,
   -0.5,
   -0.4375,
   -0.375,
   -0.3125,
   -0.25,
   -0.1875,
   -0.125,
   -0.0625,
   0,
   0.0625,
   0.125,
   0.1875,
   0.25,
   0.375,
   0.5,
   0.625,
   0.75,
   1,
   1.125,
   1.25,
   1.375,
   1.5,
   1.625,
   1.75,
   1.875,
   2,
   2.125,
   2.218492,
   2.375,
   2.5,
   2.625,
   2.735021,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___fy7[133] = {
   0,
   1.524433,
   1.524433,
   1.906076,
   2.370965,
   2.934504,
   3.614767,
   4.433342,
   5.416742,
   6.598737,
   8.024126,
   9.754661,
   11.878,
   14.52072,
   17.86629,
   22.17886,
   27.83263,
   35.34579,
   45.41589,
   58.9517,
   77.09431,
   101.2195,
   132.9147,
   173.9289,
   226.1069,
   291.3332,
   371.5333,
   468.7889,
   585.6153,
   725.3914,
   892.827,
   988.8226,
   1094.202,
   1209.933,
   1336.978,
   1476.219,
   1628.363,
   1793.826,
   1972.612,
   2164.179,
   2367.32,
   2799.602,
   3243.622,
   3458.456,
   3661.067,
   3845.441,
   4005.549,
   4135.663,
   4187.847,
   4230.689,
   4263.702,
   4286.475,
   4298.683,
   4300.089,
   4290.55,
   4270.022,
   4238.557,
   4196.311,
   4143.533,
   4080.569,
   4007.855,
   3925.91,
   3736.781,
   3518.717,
   3278.035,
   3021.491,
   2487.959,
   2223.657,
   1968.34,
   1726.406,
   1501.239,
   1295.194,
   1109.639,
   945.048,
   801.1291,
   676.9738,
   580.0958,
   482.1713,
   407.9986,
   346.7931,
   297.7731,
   222.9461,
   174.7646,
   143.1906,
   122.2241,
   108.3923,
   100.1979,
   97.42656,
   100.1783,
   107.6746,
   117.3372,
   124.9094,
   125.9563,
   118.0212,
   101.962,
   81.44496,
   60.97353,
   43.86711,
   31.37668,
   23.06041,
   17.7238,
   14.19793,
   11.6755,
   9.71033,
   8.090901,
   6.723107,
   5.561066,
   4.576063,
   3.745362,
   3.048903,
   2.468522,
   1.987803,
   1.592034,
   1.26816,
   1.004705,
   0.7916724,
   0.6204335,
   0.4836015,
   0.3749063,
   0.2890683,
   0.2216771,
   0.1690768,
   0.1282596,
   0.09676943,
   0.0726155,
   0.05419549,
   0.04022903,
   0.02970016,
   0.02180824,
   0.01592667,
   0.01592667,
   0.01592667,
   0};
   TGraph *graph = new TGraph(133,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___fx7,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___fy7);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7","Projection of ",133,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->SetMinimum(4.730098);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->SetMaximum(4730.098);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV__7);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0__fx8[106] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.2673037,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0__fy8[106] = {
   0,
   1.523764,
   1.523764,
   1.904571,
   2.367661,
   2.927417,
   3.599915,
   4.402938,
   5.355939,
   6.479945,
   7.797398,
   9.331914,
   11.10796,
   13.15046,
   15.48424,
   18.1335,
   21.12108,
   24.4677,
   28.19116,
   32.30542,
   36.81973,
   41.73769,
   47.05642,
   52.76574,
   58.84747,
   65.27492,
   72.01244,
   79.01533,
   86.2299,
   93.5938,
   101.0367,
   108.481,
   115.8433,
   123.0356,
   129.967,
   136.5459,
   142.6811,
   148.2849,
   153.2746,
   157.5746,
   161.1183,
   168.9325,
   165.7258,
   166.7158,
   166.8039,
   165.9886,
   164.2831,
   161.715,
   158.3253,
   154.1676,
   149.3064,
   143.8157,
   137.7771,
   131.2776,
   124.4075,
   117.2588,
   109.9226,
   102.4875,
   95.03811,
   87.65309,
   80.40432,
   73.35576,
   66.56282,
   60.07197,
   53.9206,
   48.13713,
   42.74137,
   37.74499,
   33.15224,
   28.9607,
   25.16216,
   21.7435,
   18.68761,
   15.97426,
   13.58095,
   11.48372,
   9.657784,
   8.078209,
   6.720404,
   5.560558,
   4.575979,
   3.745349,
   3.048901,
   2.468522,
   1.987803,
   1.592034,
   1.26816,
   1.004705,
   0.7916724,
   0.6204335,
   0.4836015,
   0.3749063,
   0.2890683,
   0.2216771,
   0.1690768,
   0.1282596,
   0.09676943,
   0.0726155,
   0.05419549,
   0.04022903,
   0.02970016,
   0.02180824,
   0.01592667,
   0.01592667,
   0.01592667,
   0};
   graph = new TGraph(106,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0__fx8,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0__fy8);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8","Projection of ",106,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->SetMinimum(0.1834843);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->SetMaximum(183.4843);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed0_8);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1__fx9[137] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3.125,
   -3,
   -2.875,
   -2.75,
   -2.625,
   -2.5,
   -2.397986,
   -2.25,
   -2.125,
   -2,
   -1.875,
   -1.75,
   -1.625,
   -1.5,
   -1.25,
   -1,
   -0.875,
   -0.75,
   -0.6875,
   -0.625,
   -0.5625,
   -0.5,
   -0.4375,
   -0.375,
   -0.3125,
   -0.25,
   -0.1875,
   -0.125,
   -0.0625,
   0,
   0.0625,
   0.125,
   0.1875,
   0.25,
   0.3125,
   0.375,
   0.4375,
   0.5,
   0.625,
   0.75,
   1,
   1.125,
   1.25,
   1.375,
   1.5,
   1.625,
   1.75,
   1.875,
   2,
   2.125,
   2.25,
   2.375,
   2.5,
   2.625,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1__fy9[137] = {
   0,
   7.46882e-15,
   7.46882e-15,
   5.681066e-14,
   4.102048e-13,
   2.811673e-12,
   1.829456e-11,
   1.129984e-10,
   6.625452e-10,
   3.687669e-09,
   1.948415e-08,
   9.772467e-08,
   4.65286e-07,
   2.10295e-06,
   9.022583e-06,
   3.674734e-05,
   0.0001420739,
   0.0005214293,
   0.001816644,
   0.006008103,
   0.01886245,
   0.05621494,
   0.1590371,
   0.4271088,
   1.088859,
   2.635104,
   6.053645,
   13.20168,
   27.32969,
   53.7073,
   73.83377,
   100.1902,
   134.1971,
   177.423,
   231.5393,
   298.255,
   388.8044,
   475.9471,
   589.6124,
   720.9793,
   870.2164,
   1036.764,
   1219.217,
   1415.241,
   1833.892,
   2255.85,
   2453.584,
   2634.146,
   2716.064,
   2791.433,
   2859.574,
   2919.864,
   2971.741,
   3014.716,
   3048.379,
   3072.405,
   3086.563,
   3090.714,
   3084.818,
   3068.933,
   3043.213,
   3007.906,
   2963.353,
   2909.977,
   2848.28,
   2778.836,
   2702.279,
   2619.296,
   2436.995,
   2238.066,
   1815.325,
   1603.31,
   1397.748,
   1202.786,
   1021.636,
   856.5497,
   708.8544,
   579.0416,
   466.886,
   371.5867,
   291.9159,
   226.362,
   173.2598,
   130.9002,
   97.61821,
   52.21041,
   26.50796,
   12.77582,
   5.845132,
   2.538592,
   1.04661,
   0.4096091,
   0.1521765,
   0.0536684,
   0.0179673,
   0.005710052,
   0.001722624,
   0.0004933259,
   0.0001341129,
   3.460989e-05,
   8.478578e-06,
   1.971691e-06,
   4.352592e-07,
   9.12116e-08,
   1.814451e-08,
   3.426365e-09,
   6.142074e-10,
   1.045176e-10,
   1.68833e-11,
   2.588916e-12,
   3.768529e-13,
   5.207375e-14,
   6.830601e-15,
   8.505348e-16,
   1.005353e-16,
   1.128074e-17,
   1.201573e-18,
   1.214943e-19,
   1.16615e-20,
   1.062543e-21,
   9.190334e-23,
   7.54587e-24,
   5.881397e-25,
   4.351557e-26,
   3.056343e-27,
   2.037757e-28,
   1.289722e-29,
   7.748769e-31,
   4.419391e-32,
   2.392684e-33,
   1.229706e-34,
   5.999436e-36,
   2.778514e-37,
   1.221541e-38,
   1.221541e-38,
   1.221541e-38,
   0};
   graph = new TGraph(137,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1__fx9,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1__fy9);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9","Projection of ",137,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->SetMinimum(3.399785);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->SetMaximum(3399.785);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed1_9);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2__fx10[145] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.625,
   3.75,
   3.875,
   4,
   4.125,
   4.1875,
   4.25,
   4.3125,
   4.375,
   4.4375,
   4.478306,
   4.5625,
   4.625,
   4.672004,
   4.75,
   4.8125,
   4.875,
   5,
   5.25,
   5.3125,
   5.375,
   5.4375,
   5.5,
   5.5625,
   5.625,
   5.6875,
   5.75,
   5.8125,
   5.875,
   5.9375,
   6,
   6.0625,
   6.125,
   6.1875,
   6.25,
   6.3125,
   6.375,
   6.5,
   6.625,
   6.6875,
   6.75,
   6.8125,
   6.875,
   6.9375,
   7,
   7.0625,
   7.125,
   7.1875,
   7.25,
   7.3125,
   7.375,
   7.4375,
   7.5,
   7.625,
   7.75,
   7.875,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2__fy10[145] = {
   0,
   1.696652e-108,
   1.696652e-108,
   4.678011e-105,
   1.136833e-101,
   2.435001e-98,
   4.596938e-95,
   7.649009e-92,
   1.121782e-88,
   1.450037e-85,
   1.652024e-82,
   1.658903e-79,
   1.468224e-76,
   1.14533e-73,
   7.874738e-71,
   4.772089e-68,
   2.548871e-65,
   1.199925e-62,
   4.978833e-60,
   1.820824e-57,
   5.869151e-55,
   1.667438e-52,
   4.175331e-50,
   9.215083e-48,
   1.792564e-45,
   3.073384e-43,
   4.644363e-41,
   6.185893e-39,
   7.261824e-37,
   7.513736e-35,
   6.85225e-33,
   5.507791e-31,
   3.902013e-29,
   2.436503e-27,
   1.340949e-25,
   6.504656e-24,
   2.781016e-22,
   1.047972e-20,
   3.48067e-19,
   1.018927e-17,
   2.628998e-16,
   5.978667e-15,
   1.198355e-13,
   2.117062e-12,
   3.296467e-11,
   4.524086e-10,
   5.472427e-09,
   5.834398e-08,
   5.482507e-07,
   4.540767e-06,
   3.314716e-05,
   0.0002132703,
   0.001209432,
   0.006045044,
   0.02663082,
   0.1034038,
   0.3538796,
   0.6243853,
   1.067435,
   1.768162,
   2.837883,
   4.413251,
   5.438763,
   6.649891,
   8.06681,
   9.708723,
   11.59299,
   13.85669,
   16.14286,
   18.8249,
   22.09987,
   25.00089,
   28.47255,
   32.17141,
   40.11219,
   56.72368,
   60.64831,
   64.3348,
   67.70896,
   70.69998,
   73.24288,
   75.28083,
   76.76732,
   77.66784,
   77.9613,
   77.64077,
   76.71381,
   75.20213,
   73.1408,
   70.57685,
   67.56748,
   64.17798,
   60.47939,
   56.54597,
   48.27352,
   39.9308,
   35.88947,
   32.0036,
   28.31416,
   24.85315,
   21.64373,
   18.70061,
   16.03069,
   13.63395,
   11.50441,
   9.631183,
   7.999594,
   6.592182,
   5.389685,
   4.371903,
   2.809335,
   1.749155,
   1.055225,
   0.6168126,
   0.1917101,
   0.05251748,
   0.01268031,
   0.002698501,
   0.0005061536,
   8.367758e-05,
   1.219279e-05,
   1.565899e-06,
   1.772521e-07,
   1.768423e-08,
   1.555063e-09,
   1.205249e-10,
   8.233272e-12,
   4.957186e-13,
   2.630661e-14,
   1.230443e-15,
   5.072538e-17,
   1.84313e-18,
   5.90274e-20,
   1.666166e-21,
   4.145243e-23,
   9.089681e-25,
   1.756767e-26,
   2.992588e-28,
   4.493105e-30,
   5.945839e-32,
   6.935005e-34,
   7.129307e-36,
   7.129307e-36,
   7.129307e-36,
   0};
   graph = new TGraph(145,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2__fx10,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2__fy10);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10","Projection of ",145,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->SetMinimum(0.08575743);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->SetMaximum(85.75743);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed2_10);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3__fx11[127] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.625,
   -4.5,
   -4.375,
   -4.25,
   -4.125,
   -4,
   -3.875,
   -3.75,
   -3.625,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.375,
   -2.25,
   -2.125,
   -2,
   -1.875,
   -1.75,
   -1.625,
   -1.5,
   -1.375,
   -1.25,
   -1.125,
   -1,
   -0.875,
   -0.75,
   -0.625,
   -0.5,
   -0.375,
   -0.25,
   -0.125,
   -0.009039263,
   0.25,
   0.5,
   0.75,
   1,
   1.125,
   1.25,
   1.375,
   1.5,
   1.625,
   1.75,
   1.875,
   2,
   2.125,
   2.25,
   2.375,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3__fy11[127] = {
   0,
   0.0006695039,
   0.0006695039,
   0.001504778,
   0.003304066,
   0.00708732,
   0.01485157,
   0.03040324,
   0.06080291,
   0.1187917,
   0.2267277,
   0.4227466,
   0.7700391,
   1.370258,
   2.382041,
   4.045321,
   6.711411,
   10.87757,
   17.22291,
   26.64027,
   40.25572,
   59.42561,
   85.6992,
   120.736,
   142.0572,
   166.1706,
   193.2454,
   223.4232,
   256.8099,
   293.4672,
   333.4046,
   376.5719,
   422.8521,
   472.0557,
   578.0903,
   691.6002,
   808.2982,
   922.8798,
   977.5259,
   1029.38,
   1077.674,
   1121.665,
   1160.656,
   1194.01,
   1221.172,
   1241.68,
   1255.183,
   1261.445,
   1260.359,
   1251.942,
   1236.342,
   1213.828,
   1184.786,
   1149.706,
   1109.17,
   1063.834,
   1014.41,
   988.9884,
   849.2174,
   732.6169,
   617.4361,
   508.3516,
   457.2425,
   408.8776,
   363.4999,
   321.277,
   282.3053,
   246.6169,
   214.1859,
   184.9367,
   158.7522,
   135.4817,
   114.9491,
   96.96052,
   67.79012,
   46.30148,
   30.89445,
   20.13831,
   12.82397,
   7.977729,
   4.848339,
   2.878484,
   1.66952,
   0.9459679,
   0.5236225,
   0.2831504,
   0.1495799,
   0.07719448,
   0.03891852,
   0.01916829,
   0.009222901,
   0.004335196,
   0.001990705,
   0.0008930222,
   0.0003913583,
   0.0001675498,
   7.007617e-05,
   2.863214e-05,
   1.142863e-05,
   4.456479e-06,
   1.697643e-06,
   6.317686e-07,
   2.296819e-07,
   8.157413e-08,
   2.830318e-08,
   9.593454e-09,
   3.176668e-09,
   1.027604e-09,
   3.247407e-10,
   1.002547e-10,
   3.023637e-11,
   8.908647e-12,
   2.564194e-12,
   7.210195e-13,
   1.980616e-13,
   5.315088e-14,
   1.393406e-14,
   3.568634e-15,
   8.928602e-16,
   2.182337e-16,
   5.210955e-17,
   1.215542e-17,
   2.769997e-18,
   6.166603e-19,
   6.166603e-19,
   6.166603e-19,
   0};
   graph = new TGraph(127,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3__fx11,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3__fy11);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ffcc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11","Projection of ",127,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->SetMinimum(1.38759);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->SetMaximum(1387.59);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_prompt_pbar_4Gauss_278_222222222Seed3_11);
   
   graph->Draw("l");
   
   TH1D *frame_11f9dcc0__4 = new TH1D("frame_11f9dcc0__4"," ",100,-10,15);
   frame_11f9dcc0__4->SetBinContent(1,4556.872);
   frame_11f9dcc0__4->SetMinimum(0.8999969);
   frame_11f9dcc0__4->SetMaximum(198438);
   frame_11f9dcc0__4->SetEntries(1);
   frame_11f9dcc0__4->SetDirectory(0);
   frame_11f9dcc0__4->SetStats(0);
   frame_11f9dcc0__4->SetLineWidth(2);
   frame_11f9dcc0__4->SetMarkerStyle(20);
   frame_11f9dcc0__4->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_11f9dcc0__4->GetXaxis()->SetNdivisions(505);
   frame_11f9dcc0__4->GetXaxis()->SetLabelFont(132);
   frame_11f9dcc0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_11f9dcc0__4->GetXaxis()->SetLabelSize(0.06);
   frame_11f9dcc0__4->GetXaxis()->SetTitleSize(0.072);
   frame_11f9dcc0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_11f9dcc0__4->GetXaxis()->SetTitleFont(132);
   frame_11f9dcc0__4->GetYaxis()->SetTitle("Candidates per  0.33 ");
   frame_11f9dcc0__4->GetYaxis()->SetLabelFont(132);
   frame_11f9dcc0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_11f9dcc0__4->GetYaxis()->SetLabelSize(0.06);
   frame_11f9dcc0__4->GetYaxis()->SetTitleSize(0.072);
   frame_11f9dcc0__4->GetYaxis()->SetTitleOffset(0.95);
   frame_11f9dcc0__4->GetYaxis()->SetTitleFont(132);
   frame_11f9dcc0__4->GetZaxis()->SetLabelFont(132);
   frame_11f9dcc0__4->GetZaxis()->SetLabelSize(0.06);
   frame_11f9dcc0__4->GetZaxis()->SetTitleSize(0.072);
   frame_11f9dcc0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_11f9dcc0__4->GetZaxis()->SetTitleFont(132);
   frame_11f9dcc0__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.18,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.85,"#it{p} #in [14, 16.2] GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.78,"#it{p}_{T} #in [0.6, 0.7] GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.7,"prompt #bar{#it{p}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->Modified();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->cd();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar->SetSelected(rep_TemplateMCDrawing_Official_pbar_MC_210706_prompt_pbar);
}


==> figs/Fig7b.C <==
void Fig7b()
{
//=========Macro generated from canvas: rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar/rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar
//=========  (Mon May 16 13:10:20 2022) by ROOT version 6.18/04
   TCanvas *rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar = new TCanvas("rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar", "rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar",0,185,970,600);
   gStyle->SetOptTitle(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetHighLightColor(2);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->Range(-14.375,-0.7408158,16.875,4.519644);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetFillColor(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetBorderMode(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetBorderSize(2);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetLogy();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetTickx(1);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetTicky(1);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetLeftMargin(0.14);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetRightMargin(0.06);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetTopMargin(0.06);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetBottomMargin(0.16);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetFrameBorderMode(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetFrameLineColor(0);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetFrameLineWidth(2);
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetFrameBorderMode(0);
   
   TH1D *frame_13575aa0__1 = new TH1D("frame_13575aa0__1"," ",100,-10,15);
   frame_13575aa0__1->SetBinContent(1,734.4194);
   frame_13575aa0__1->SetMinimum(1.261414);
   frame_13575aa0__1->SetMaximum(15996.18);
   frame_13575aa0__1->SetEntries(1);
   frame_13575aa0__1->SetDirectory(0);
   frame_13575aa0__1->SetStats(0);
   frame_13575aa0__1->SetLineWidth(2);
   frame_13575aa0__1->SetMarkerStyle(20);
   frame_13575aa0__1->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_13575aa0__1->GetXaxis()->SetNdivisions(505);
   frame_13575aa0__1->GetXaxis()->SetLabelFont(132);
   frame_13575aa0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_13575aa0__1->GetXaxis()->SetLabelSize(0.06);
   frame_13575aa0__1->GetXaxis()->SetTitleSize(0.072);
   frame_13575aa0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_13575aa0__1->GetXaxis()->SetTitleFont(132);
   frame_13575aa0__1->GetYaxis()->SetTitle("Candidates per  0.33 ");
   frame_13575aa0__1->GetYaxis()->SetLabelFont(132);
   frame_13575aa0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_13575aa0__1->GetYaxis()->SetLabelSize(0.06);
   frame_13575aa0__1->GetYaxis()->SetTitleSize(0.072);
   frame_13575aa0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_13575aa0__1->GetYaxis()->SetTitleFont(132);
   frame_13575aa0__1->GetZaxis()->SetLabelFont(132);
   frame_13575aa0__1->GetZaxis()->SetLabelSize(0.06);
   frame_13575aa0__1->GetZaxis()->SetTitleSize(0.072);
   frame_13575aa0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_13575aa0__1->GetZaxis()->SetTitleFont(132);
   frame_13575aa0__1->Draw("FUNC");
   
   Double_t Data_fx3001[75] = {
   -9.833333,
   -9.5,
   -9.166667,
   -8.833333,
   -8.5,
   -8.166667,
   -7.833333,
   -7.5,
   -7.166667,
   -6.833333,
   -6.5,
   -6.166667,
   -5.833333,
   -5.5,
   -5.166667,
   -4.833333,
   -4.5,
   -4.166667,
   -3.833333,
   -3.5,
   -3.166667,
   -2.833333,
   -2.5,
   -2.166667,
   -1.833333,
   -1.5,
   -1.166667,
   -0.8333333,
   -0.5,
   -0.1666667,
   0.1666667,
   0.5,
   0.8333333,
   1.166667,
   1.5,
   1.833333,
   2.166667,
   2.5,
   2.833333,
   3.166667,
   3.5,
   3.833333,
   4.166667,
   4.5,
   4.833333,
   5.166667,
   5.5,
   5.833333,
   6.166667,
   6.5,
   6.833333,
   7.166667,
   7.5,
   7.833333,
   8.166667,
   8.5,
   8.833333,
   9.166667,
   9.5,
   9.833333,
   10.16667,
   10.5,
   10.83333,
   11.16667,
   11.5,
   11.83333,
   12.16667,
   12.5,
   12.83333,
   13.16667,
   13.5,
   13.83333,
   14.16667,
   14.5,
   14.83333};
   Double_t Data_fy3001[75] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   2,
   0,
   2,
   5,
   2,
   7,
   9,
   11,
   14,
   17,
   28,
   20,
   27,
   36,
   59,
   34,
   50,
   62,
   41,
   63,
   65,
   56,
   49,
   90,
   92,
   111,
   176,
   197,
   227,
   281,
   322,
   385,
   474,
   560,
   673,
   598,
   326,
   196,
   171,
   126,
   61,
   10,
   2,
   0,
   0,
   3,
   0,
   4,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_felx3001[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fely3001[75] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   1.291815,
   2.159691,
   1.291815,
   2.58147,
   2.943461,
   3.265579,
   3.6965,
   4.082184,
   5.259711,
   4.434448,
   5.163771,
   5.971996,
   7.659312,
   5.802128,
   7.047337,
   7.852713,
   6.376898,
   7.916129,
   8.041463,
   7.4609,
   6.976026,
   9.469177,
   9.574201,
   10.04751,
   12.77592,
   13.54457,
   14.57481,
   16.27051,
   17.45132,
   19.12779,
   21.27728,
   23.1696,
   25.44706,
   23.95915,
   17.56239,
   13.50893,
   12.58625,
   10.7361,
   7.788779,
   3.108694,
   1.291815,
   0,
   0,
   1.632705,
   0,
   1.914339,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_fehx3001[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fehy3001[75] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.63786,
   3.382473,
   2.63786,
   3.770281,
   4.110204,
   4.416521,
   4.830381,
   5.203719,
   6.354446,
   5.546519,
   6.260244,
   7.055545,
   8.724565,
   6.888101,
   8.118225,
   8.916365,
   7.455185,
   8.979274,
   9.103628,
   8.527879,
   8.047634,
   10.522,
   10.62644,
   11.04751,
   13.77592,
   14.54457,
   15.57481,
   17.27051,
   18.45132,
   20.12779,
   22.27728,
   24.1696,
   26.44706,
   24.95915,
   18.56239,
   14.50893,
   13.58625,
   11.7361,
   8.852952,
   4.26695,
   2.63786,
   1.147874,
   1.147874,
   2.918186,
   1.147874,
   3.162753,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,Data_fx3001,Data_fy3001,Data_felx3001,Data_fehx3001,Data_fely3001,Data_fehy3001);
   grae->SetName("Data");
   grae->SetTitle("Histogram of Ipchi2_DataHist_p_14.0_16.2_pT_0.6_0.7_detached_pbar_plot__log(pbar_IPCHI2_OWNPV)");
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Data3001 = new TH1F("Graph_Data3001","Histogram of Ipchi2_DataHist_p_14.0_16.2_pT_0.6_0.7_detached_pbar_plot__log(pbar_IPCHI2_OWNPV)",100,-12.5,17.5);
   Graph_Data3001->SetMinimum(0.7693918);
   Graph_Data3001->SetMaximum(769.3918);
   Graph_Data3001->SetDirectory(0);
   Graph_Data3001->SetStats(0);
   Graph_Data3001->SetLineWidth(2);
   Graph_Data3001->SetMarkerStyle(20);
   Graph_Data3001->GetXaxis()->SetNdivisions(505);
   Graph_Data3001->GetXaxis()->SetLabelFont(132);
   Graph_Data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3001->GetXaxis()->SetTitleFont(132);
   Graph_Data3001->GetYaxis()->SetLabelFont(132);
   Graph_Data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3001->GetYaxis()->SetTitleFont(132);
   Graph_Data3001->GetZaxis()->SetLabelFont(132);
   Graph_Data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3001);
   
   grae->Draw("p");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___fx1[154] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   1.99251,
   2.25,
   2.375,
   2.5,
   2.625,
   2.75,
   2.875,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.125,
   4.25,
   4.5,
   4.625,
   4.75,
   4.8125,
   4.875,
   4.9375,
   5,
   5.0625,
   5.125,
   5.1875,
   5.25,
   5.375,
   5.4375,
   5.5,
   5.5625,
   5.625,
   5.6875,
   5.71875,
   5.75,
   5.78125,
   5.8125,
   5.84375,
   5.875,
   5.90625,
   5.9375,
   5.96875,
   6,
   6.03125,
   6.0625,
   6.09375,
   6.125,
   6.1875,
   6.25,
   6.5,
   6.5625,
   6.625,
   6.6875,
   6.75,
   6.8125,
   6.875,
   6.9375,
   7,
   7.0625,
   7.125,
   7.25,
   7.3125,
   7.375,
   7.4375,
   7.5,
   7.5625,
   7.625,
   7.75,
   7.8125,
   7.875,
   7.9375,
   8,
   8.0625,
   8.125,
   8.25,
   8.375,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___fy1[154] = {
   0,
   0.0003283681,
   0.0003283681,
   0.0005686123,
   0.0009720935,
   0.001640727,
   0.002734017,
   0.004497824,
   0.007305338,
   0.01171425,
   0.01854494,
   0.02898497,
   0.04472565,
   0.06813607,
   0.1024788,
   0.1521694,
   0.2230783,
   0.322867,
   0.4613458,
   0.6508276,
   0.906446,
   1.246391,
   1.692012,
   2.267717,
   3.000618,
   3.919848,
   5.055501,
   6.437181,
   8.092146,
   10.04311,
   12.30578,
   14.8863,
   17.77873,
   20.9629,
   24.40274,
   28.04547,
   31.82175,
   35.6471,
   39.42456,
   43.04881,
   46.41187,
   49.41065,
   51.9571,
   53.99237,
   55.50668,
   56.56751,
   57.35766,
   58.22186,
   59.71518,
   62.63717,
   69.30201,
   77.08513,
   83.36983,
   91.00369,
   100.0884,
   110.6859,
   122.8073,
   136.4017,
   167.4499,
   201.953,
   236.9377,
   268.9477,
   282.9923,
   295.6661,
   319.1282,
   332.4745,
   349.5869,
   360.3171,
   372.8912,
   387.5573,
   404.4926,
   423.7734,
   445.3474,
   469.01,
   494.387,
   547.9146,
   574.4758,
   599.6268,
   622.3141,
   641.4737,
   656.0956,
   661.42,
   665.2887,
   667.6189,
   668.3427,
   667.4079,
   664.7794,
   660.4399,
   654.3903,
   646.6501,
   637.2568,
   626.2661,
   613.7506,
   599.7994,
   584.5164,
   550.4374,
   512.5888,
   348.5507,
   310.7094,
   276.377,
   246.378,
   221.2853,
   201.3737,
   186.5851,
   176.5133,
   170.418,
   167.2764,
   165.8729,
   163.2112,
   159.7374,
   153.8222,
   145.1771,
   133.9116,
   120.4829,
   105.5977,
   74.78619,
   60.41378,
   47.51274,
   36.41145,
   27.2306,
   19.9169,
   14.29229,
   7.084734,
   3.502602,
   1.863775,
   0.8332703,
   0.6988905,
   0.8639376,
   1.168972,
   1.472031,
   1.634132,
   1.574238,
   1.309843,
   0.9398807,
   0.5813099,
   0.3098596,
   0.1423574,
   0.05639048,
   0.01927718,
   0.005700981,
   0.001468524,
   0.0003362124,
   7.264251e-05,
   1.717733e-05,
   5.40937e-06,
   2.287902e-06,
   1.109016e-06,
   5.546759e-07,
   2.76617e-07,
   1.364462e-07,
   6.646771e-08,
   6.646771e-08,
   6.646771e-08,
   0};
   TGraph *graph = new TGraph(154,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___fx1,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___fy1);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#006600");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1","Projection of ",154,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->SetMinimum(0.7351769);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->SetMaximum(735.1769);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV__1);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0__fx2[150] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.125,
   4.25,
   4.375,
   4.4375,
   4.5,
   4.5625,
   4.625,
   4.6875,
   4.75,
   4.8125,
   4.865702,
   4.9375,
   5,
   5.0625,
   5.125,
   5.1875,
   5.25,
   5.5,
   5.5625,
   5.625,
   5.65625,
   5.6875,
   5.71875,
   5.75,
   5.78125,
   5.8125,
   5.84375,
   5.875,
   5.90625,
   5.9375,
   5.96875,
   6,
   6.03125,
   6.0625,
   6.09375,
   6.125,
   6.15625,
   6.1875,
   6.25,
   6.3125,
   6.375,
   6.5,
   6.5625,
   6.625,
   6.6875,
   6.75,
   6.8125,
   6.875,
   6.9375,
   7,
   7.0625,
   7.125,
   7.1875,
   7.25,
   7.3125,
   7.375,
   7.5,
   7.625,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0__fy2[150] = {
   0,
   2.628894e-196,
   2.628894e-196,
   4.027374e-190,
   4.923342e-184,
   4.802719e-178,
   3.738553e-172,
   2.322251e-166,
   1.151075e-160,
   4.552895e-155,
   1.437013e-149,
   3.619286e-144,
   7.274017e-139,
   1.166581e-133,
   1.492948e-128,
   1.524626e-123,
   1.242429e-118,
   8.079207e-114,
   4.192327e-109,
   1.735924e-104,
   5.735819e-100,
   1.51234e-95,
   3.181943e-91,
   5.342255e-87,
   7.157247e-83,
   7.651677e-79,
   6.527642e-75,
   4.443705e-71,
   2.413923e-67,
   1.046383e-63,
   3.619487e-60,
   9.990624e-57,
   2.20053e-53,
   3.867687e-50,
   5.424558e-47,
   6.071089e-44,
   5.421982e-41,
   3.864014e-38,
   2.197396e-35,
   9.971658e-33,
   3.6109e-30,
   1.043405e-27,
   2.405909e-25,
   4.42685e-23,
   6.499794e-21,
   7.615414e-19,
   7.119945e-17,
   5.311888e-15,
   3.162353e-13,
   1.502315e-11,
   5.695093e-10,
   1.72278e-08,
   4.158607e-07,
   8.010418e-06,
   0.0001231265,
   0.00151021,
   0.01478128,
   0.1154452,
   0.7194974,
   1.650448,
   3.578257,
   7.332273,
   10.27623,
   14.20048,
   19.34847,
   25.99349,
   34.43158,
   44.97008,
   57.91147,
   73.90239,
   92.05969,
   113.6406,
   138.3158,
   165.9909,
   196.4134,
   229.1566,
   368.7403,
   400.9161,
   429.7943,
   442.6567,
   454.2993,
   464.607,
   473.4759,
   480.8158,
   486.5507,
   490.6209,
   492.9837,
   493.6142,
   492.5058,
   489.6701,
   485.137,
   478.954,
   471.1854,
   461.9111,
   451.2255,
   439.2354,
   426.0589,
   396.6615,
   364.1202,
   329.5671,
   258.8004,
   224.5365,
   192.0805,
   162.0145,
   134.7407,
   110.4888,
   89.33298,
   71.21636,
   55.9786,
   43.38491,
   33.15352,
   24.98014,
   18.55814,
   13.59403,
   9.818305,
   4.909485,
   2.320238,
   1.036398,
   0.1745848,
   0.02346796,
   0.002517292,
   0.0002154671,
   1.471694e-05,
   8.02127e-07,
   3.488655e-08,
   1.210771e-09,
   3.353167e-11,
   7.410331e-13,
   1.3068e-14,
   1.83895e-16,
   2.064998e-18,
   1.850371e-20,
   1.323082e-22,
   7.549258e-25,
   3.437248e-27,
   1.248839e-29,
   3.620691e-32,
   8.376555e-35,
   1.546424e-37,
   2.278143e-40,
   2.678074e-43,
   2.512195e-46,
   1.880499e-49,
   1.123265e-52,
   5.354026e-56,
   2.036423e-59,
   6.180797e-63,
   6.180797e-63,
   6.180797e-63,
   0};
   graph = new TGraph(150,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0__fx2,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0__fy2);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2","Projection of ",150,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->SetMinimum(0.5429756);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->SetMaximum(542.9756);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed0_2);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1__fx3[156] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.125,
   6.25,
   6.3125,
   6.375,
   6.4375,
   6.5,
   6.53125,
   6.5625,
   6.59375,
   6.625,
   6.65625,
   6.6875,
   6.71875,
   6.73812,
   6.78125,
   6.8125,
   6.84375,
   6.875,
   6.90625,
   6.9375,
   7,
   7.0625,
   7.09375,
   7.125,
   7.15625,
   7.1875,
   7.21875,
   7.25,
   7.28125,
   7.3125,
   7.34375,
   7.375,
   7.40625,
   7.4375,
   7.46875,
   7.5,
   7.53125,
   7.5625,
   7.59375,
   7.625,
   7.75,
   7.8125,
   7.84375,
   7.875,
   7.90625,
   7.9375,
   7.96875,
   8,
   8.03125,
   8.0625,
   8.09375,
   8.125,
   8.15625,
   8.1875,
   8.25,
   8.3125,
   8.375,
   8.4375,
   8.5,
   8.625,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1__fy3[156] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.039292e-312,
   8.969372e-301,
   2.376448e-289,
   3.792959e-278,
   3.646798e-267,
   2.11217e-256,
   7.369358e-246,
   1.548867e-235,
   1.961021e-225,
   1.495664e-215,
   6.871782e-206,
   1.901903e-196,
   3.170962e-187,
   3.184765e-178,
   1.926847e-169,
   7.022649e-161,
   1.541836e-152,
   2.039197e-144,
   1.624664e-136,
   7.797436e-129,
   2.254362e-121,
   3.926261e-114,
   4.119251e-107,
   2.603401e-100,
   9.911683e-94,
   2.273199e-87,
   3.140589e-81,
   2.613777e-75,
   1.310417e-69,
   3.95762e-64,
   7.200164e-59,
   7.891041e-54,
   5.209665e-49,
   2.071901e-44,
   4.963773e-40,
   7.163716e-36,
   6.227999e-32,
   3.261687e-28,
   1.02901e-24,
   1.955603e-21,
   2.238853e-18,
   1.544023e-15,
   6.414545e-13,
   1.60532e-10,
   2.420142e-08,
   2.197879e-06,
   0.0001202404,
   0.003962603,
   0.07866732,
   0.2898396,
   0.9407883,
   1.616304,
   2.690277,
   4.338241,
   6.777555,
   8.371316,
   10.25829,
   12.47146,
   15.0425,
   18.00045,
   21.37015,
   25.17053,
   29.41557,
   34.09919,
   39.2203,
   44.75467,
   50.66717,
   56.90829,
   63.41399,
   76.89291,
   90.32963,
   96.74827,
   102.8056,
   108.3805,
   113.3565,
   117.6256,
   121.0928,
   123.6789,
   125.3237,
   125.9887,
   125.6582,
   124.3399,
   122.065,
   118.8864,
   114.8773,
   110.1277,
   104.7418,
   98.8334,
   92.52271,
   65.64981,
   52.73393,
   46.70458,
   41.03832,
   35.77505,
   30.94081,
   26.54873,
   22.60042,
   19.08754,
   15.99352,
   13.29532,
   10.96514,
   8.972026,
   7.283287,
   4.686873,
   2.92201,
   1.764911,
   1.032778,
   0.5855088,
   0.1711256,
   0.04406233,
   0.001997492,
   5.454893e-05,
   8.973691e-07,
   8.892823e-09,
   5.308745e-11,
   1.909095e-13,
   4.135682e-16,
   5.396973e-19,
   4.242648e-22,
   2.009127e-25,
   5.731409e-29,
   9.849157e-33,
   1.019578e-36,
   6.358071e-41,
   2.388438e-45,
   5.404882e-50,
   7.367873e-55,
   6.050367e-60,
   2.992987e-65,
   8.918909e-71,
   1.60104e-76,
   1.731316e-82,
   1.127805e-88,
   4.425634e-95,
   1.046166e-101,
   1.046166e-101,
   1.046166e-101,
   0};
   graph = new TGraph(156,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1__fx3,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1__fy3);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3","Projection of ",156,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->SetMinimum(0.1385876);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->SetMaximum(138.5876);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed1_3);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2__fx4[152] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.75,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.125,
   8.25,
   8.375,
   8.4375,
   8.5,
   8.5625,
   8.625,
   8.6875,
   8.75,
   8.8125,
   8.875,
   8.9375,
   9,
   9.0625,
   9.125,
   9.1875,
   9.25,
   9.375,
   9.5,
   9.5625,
   9.625,
   9.6875,
   9.75,
   9.8125,
   9.875,
   9.90625,
   9.9375,
   9.96875,
   10,
   10.03125,
   10.0625,
   10.09375,
   10.125,
   10.15625,
   10.1875,
   10.21875,
   10.25,
   10.3125,
   10.375,
   10.4375,
   10.5,
   10.5625,
   10.625,
   10.75,
   10.875,
   10.9375,
   11,
   11.0625,
   11.125,
   11.1875,
   11.25,
   11.3125,
   11.375,
   11.4375,
   11.5,
   11.5625,
   11.625,
   11.6875,
   11.75,
   11.875,
   12,
   12.125,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2__fy4[152] = {
   0,
   3.518188e-209,
   3.518188e-209,
   5.157586e-204,
   6.51356e-199,
   7.08655e-194,
   6.641952e-189,
   5.362918e-184,
   3.730362e-179,
   2.235349e-174,
   1.153943e-169,
   5.131774e-165,
   1.966053e-160,
   6.488848e-156,
   1.844949e-151,
   4.519034e-147,
   9.535674e-143,
   1.733411e-138,
   2.71454e-134,
   3.662145e-130,
   4.256172e-126,
   4.261352e-122,
   3.675531e-118,
   2.731097e-114,
   1.748231e-110,
   9.640619e-107,
   4.579895e-103,
   1.87435e-99,
   6.608306e-96,
   2.007124e-92,
   5.251734e-89,
   1.183793e-85,
   2.298758e-82,
   3.845522e-79,
   5.541939e-76,
   6.880384e-73,
   7.358819e-70,
   6.780287e-67,
   5.381861e-64,
   3.680115e-61,
   2.167878e-58,
   1.100152e-55,
   4.809667e-53,
   1.811431e-50,
   5.877236e-48,
   1.642741e-45,
   3.955572e-43,
   8.205292e-41,
   1.466302e-38,
   2.25734e-36,
   2.993748e-34,
   3.420409e-32,
   3.366551e-30,
   2.854545e-28,
   2.08513e-26,
   1.312121e-24,
   7.1131e-23,
   3.321915e-21,
   1.336481e-19,
   4.632135e-18,
   1.383071e-16,
   3.557557e-15,
   7.883225e-14,
   1.504875e-12,
   2.474808e-11,
   3.506122e-10,
   4.279145e-09,
   4.499161e-08,
   4.075214e-07,
   3.179903e-06,
   2.137577e-05,
   0.0001237868,
   0.0006175486,
   0.002654071,
   0.00982649,
   0.01787961,
   0.03134215,
   0.05293107,
   0.0678314,
   0.08611992,
   0.1083252,
   0.1349919,
   0.1666629,
   0.2038558,
   0.2470357,
   0.2965851,
   0.35277,
   0.4157065,
   0.4853273,
   0.5613521,
   0.6432634,
   0.7302895,
   0.9153052,
   1.105218,
   1.197617,
   1.285704,
   1.367466,
   1.440937,
   1.504272,
   1.555824,
   1.576739,
   1.594216,
   1.608137,
   1.618404,
   1.624946,
   1.627718,
   1.626701,
   1.621901,
   1.613353,
   1.601115,
   1.585272,
   1.565933,
   1.517318,
   1.456575,
   1.385294,
   1.305281,
   1.21848,
   1.126901,
   0.937301,
   0.7510751,
   0.6630017,
   0.5798274,
   0.5023838,
   0.4312462,
   0.366748,
   0.3090032,
   0.2579354,
   0.2133102,
   0.1747693,
   0.1418638,
   0.1140856,
   0.09089555,
   0.07174759,
   0.05610799,
   0.03336706,
   0.01911712,
   0.01055208,
   0.005611313,
   0.001418898,
   0.000309088,
   5.800398e-05,
   9.3773e-06,
   1.305998e-06,
   1.566937e-07,
   1.619589e-08,
   1.442125e-09,
   1.10623e-10,
   7.310252e-12,
   4.161633e-13,
   4.161633e-13,
   4.161633e-13,
   0};
   graph = new TGraph(152,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2__fx4,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2__fy4);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4","Projection of ",152,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->SetMinimum(0.00179049);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->SetMaximum(1.79049);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed2_4);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3__fx5[115] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   -0.125,
   0,
   0.125,
   0.25,
   0.375,
   0.5,
   0.625,
   0.75,
   0.875,
   1,
   1.125,
   1.25,
   1.375,
   1.5,
   1.625,
   1.75,
   1.875,
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.219267,
   3.5,
   3.75,
   4,
   4.25,
   4.5,
   4.75,
   5,
   5.25,
   5.5,
   5.75,
   6,
   6.25,
   6.5,
   6.75,
   7,
   7.25,
   7.5,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3__fy5[115] = {
   0,
   0.0003283681,
   0.0003283681,
   0.0005686123,
   0.0009720935,
   0.001640727,
   0.002734017,
   0.004497824,
   0.007305338,
   0.01171425,
   0.01854494,
   0.02898497,
   0.04472565,
   0.06813607,
   0.1024788,
   0.1521694,
   0.2230783,
   0.322867,
   0.4613458,
   0.6508276,
   0.906446,
   1.246391,
   1.692012,
   2.267717,
   3.000618,
   3.919848,
   5.055501,
   6.437181,
   8.092146,
   10.04311,
   12.30578,
   14.8863,
   17.77873,
   20.9629,
   24.40273,
   28.04542,
   31.8216,
   35.64664,
   39.42319,
   43.04486,
   46.40101,
   49.38216,
   50.69966,
   51.88588,
   52.93007,
   53.82262,
   54.55522,
   55.12099,
   55.51454,
   55.73213,
   55.77167,
   55.63278,
   55.3168,
   54.82675,
   54.16728,
   53.34462,
   52.36649,
   51.24191,
   49.98116,
   48.59555,
   45.49925,
   42.05798,
   38.38214,
   34.58171,
   31.36822,
   27.01409,
   23.42163,
   20.04843,
   16.94261,
   14.13567,
   11.64365,
   9.46888,
   7.60229,
   6.025967,
   4.715693,
   3.64335,
   2.779027,
   2.092768,
   1.555915,
   1.142056,
   0.8276091,
   0.5921062,
   0.4182255,
   0.2916473,
   0.2007899,
   0.1364779,
   0.09158392,
   0.0606754,
   0.03968648,
   0.02562767,
   0.01633849,
   0.01028375,
   0.006390392,
   0.003920487,
   0.002374592,
   0.001419955,
   0.0008382944,
   0.0004886018,
   0.0002811578,
   0.0001597282,
   8.958798e-05,
   4.96083e-05,
   2.712036e-05,
   1.46377e-05,
   7.799865e-06,
   4.103342e-06,
   2.131203e-06,
   1.092819e-06,
   5.532336e-07,
   2.765064e-07,
   1.364389e-07,
   6.646729e-08,
   6.646729e-08,
   6.646729e-08,
   0};
   graph = new TGraph(115,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3__fx5,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3__fy5);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5","Projection of ",115,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->SetMinimum(0.06134884);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->SetMaximum(61.34884);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed3_5);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4__fx6[137] = {
   -10.25,
   -10.25,
   -10,
   -9.75,
   -9.5,
   -9.25,
   -9,
   -8.75,
   -8.5,
   -8.25,
   -8,
   -7.75,
   -7.5,
   -7.25,
   -7,
   -6.75,
   -6.5,
   -6.25,
   -6,
   -5.75,
   -5.5,
   -5.25,
   -5,
   -4.75,
   -4.5,
   -4.25,
   -4,
   -3.75,
   -3.5,
   -3.25,
   -3,
   -2.75,
   -2.5,
   -2.25,
   -2,
   -1.75,
   -1.5,
   -1.25,
   -1,
   -0.75,
   -0.5,
   -0.25,
   0,
   0.25,
   0.5,
   0.75,
   1,
   1.25,
   1.5,
   1.625,
   1.75,
   1.875,
   2,
   2.125,
   2.25,
   2.375,
   2.5,
   2.605888,
   2.75,
   2.875,
   3,
   3.125,
   3.25,
   3.5,
   3.75,
   3.875,
   4,
   4.125,
   4.1875,
   4.25,
   4.3125,
   4.375,
   4.4375,
   4.5,
   4.5625,
   4.625,
   4.6875,
   4.75,
   4.8125,
   4.875,
   4.9375,
   5,
   5.0625,
   5.125,
   5.1875,
   5.25,
   5.375,
   5.5,
   5.625,
   5.75,
   6,
   6.125,
   6.25,
   6.375,
   6.5,
   6.625,
   6.75,
   6.875,
   7,
   7.125,
   7.25,
   7.375,
   7.5,
   7.625,
   7.75,
   8,
   8.25,
   8.5,
   8.75,
   9,
   9.25,
   9.5,
   9.75,
   10,
   10.25,
   10.5,
   10.75,
   11,
   11.25,
   11.5,
   11.75,
   12,
   12.25,
   12.5,
   12.75,
   13,
   13.25,
   13.5,
   13.75,
   14,
   14.25,
   14.5,
   14.75,
   15,
   15,
   15.25,
   15.25};
   Double_t Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4__fy6[137] = {
   0,
   5.358951e-34,
   5.358951e-34,
   8.655329e-33,
   1.332638e-31,
   1.955985e-30,
   2.736805e-29,
   3.650456e-28,
   4.641679e-27,
   5.626366e-26,
   6.501382e-25,
   7.161571e-24,
   7.52031e-23,
   7.528146e-22,
   7.183981e-21,
   6.535325e-20,
   5.667533e-19,
   4.68539e-18,
   3.692516e-17,
   2.774111e-16,
   1.986781e-15,
   1.356442e-14,
   8.828302e-14,
   5.477445e-13,
   3.239692e-12,
   1.826646e-11,
   9.81815e-11,
   5.030718e-10,
   2.457282e-09,
   1.144208e-08,
   5.07902e-08,
   2.149214e-07,
   8.669701e-07,
   3.333907e-06,
   1.222159e-05,
   4.270973e-05,
   0.0001422823,
   0.0004518556,
   0.00136796,
   0.003947952,
   0.01086164,
   0.02848679,
   0.0712224,
   0.1697519,
   0.3856891,
   0.8353818,
   1.724875,
   3.395118,
   6.370553,
   8.571317,
   11.39526,
   14.96949,
   19.43104,
   24.92249,
   31.58587,
   39.55493,
   48.9457,
   60.94254,
   72.30379,
   86.31646,
   101.8198,
   118.68,
   136.6874,
   174.9241,
   213.4006,
   231.5143,
   248.1798,
   262.8821,
   269.3462,
   275.1452,
   280.2301,
   284.5569,
   288.0879,
   290.792,
   292.6453,
   293.6311,
   293.7407,
   292.9732,
   291.3353,
   288.8417,
   285.5145,
   281.3831,
   276.4837,
   270.8585,
   264.5556,
   257.628,
   242.1307,
   224.8604,
   206.3395,
   187.0931,
   148.3978,
   129.814,
   112.2075,
   95.83594,
   80.88001,
   67.44662,
   55.57575,
   45.24981,
   36.40444,
   28.93998,
   22.73256,
   17.64431,
   13.53216,
   10.255,
   7.679106,
   4.154121,
   2.142261,
   1.053151,
   0.4935528,
   0.2204964,
   0.09390619,
   0.03812517,
   0.01475551,
   0.005444043,
   0.001914757,
   0.0006419937,
   0.0002051978,
   6.252293e-05,
   1.816063e-05,
   5.028603e-06,
   1.32736e-06,
   3.340064e-07,
   8.012089e-08,
   1.832152e-08,
   3.993947e-09,
   8.299805e-10,
   1.644214e-10,
   3.105086e-11,
   5.590024e-12,
   9.593535e-13,
   1.569526e-13,
   2.447841e-14,
   3.639341e-15,
   5.158069e-16,
   5.158069e-16,
   5.158069e-16,
   0};
   graph = new TGraph(137,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4__fx6,Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4__fy6);
   graph->SetName("Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6 = new TH1F("Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6","Projection of ",137,-12.8,17.8);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->SetMinimum(0.3231148);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->SetMaximum(323.1148);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_14_0_16_2_pT_0_6_0_7_detached_pbar_Normlog_pbar_IPCHI2_OWNPV___CompGauss_p_14_0_16_2_pT_0_6_0_7_detached_pbar_5Gauss_500_0Seed4_6);
   
   graph->Draw("l");
   
   TH1D *frame_13575aa0__2 = new TH1D("frame_13575aa0__2"," ",100,-10,15);
   frame_13575aa0__2->SetBinContent(1,734.4194);
   frame_13575aa0__2->SetMinimum(1.261414);
   frame_13575aa0__2->SetMaximum(15996.18);
   frame_13575aa0__2->SetEntries(1);
   frame_13575aa0__2->SetDirectory(0);
   frame_13575aa0__2->SetStats(0);
   frame_13575aa0__2->SetLineWidth(2);
   frame_13575aa0__2->SetMarkerStyle(20);
   frame_13575aa0__2->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_13575aa0__2->GetXaxis()->SetNdivisions(505);
   frame_13575aa0__2->GetXaxis()->SetLabelFont(132);
   frame_13575aa0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_13575aa0__2->GetXaxis()->SetLabelSize(0.06);
   frame_13575aa0__2->GetXaxis()->SetTitleSize(0.072);
   frame_13575aa0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_13575aa0__2->GetXaxis()->SetTitleFont(132);
   frame_13575aa0__2->GetYaxis()->SetTitle("Candidates per  0.33 ");
   frame_13575aa0__2->GetYaxis()->SetLabelFont(132);
   frame_13575aa0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_13575aa0__2->GetYaxis()->SetLabelSize(0.06);
   frame_13575aa0__2->GetYaxis()->SetTitleSize(0.072);
   frame_13575aa0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_13575aa0__2->GetYaxis()->SetTitleFont(132);
   frame_13575aa0__2->GetZaxis()->SetLabelFont(132);
   frame_13575aa0__2->GetZaxis()->SetLabelSize(0.06);
   frame_13575aa0__2->GetZaxis()->SetTitleSize(0.072);
   frame_13575aa0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_13575aa0__2->GetZaxis()->SetTitleFont(132);
   frame_13575aa0__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.18,0.85,"LHCb simulation");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.85,"#it{p} #in [14, 16.2] GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.78,"#it{p}_{T} #in [0.6, 0.7] GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.7,"detached #bar{#it{p}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.072);
   tex->SetLineWidth(2);
   tex->Draw();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->Modified();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->cd();
   rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar->SetSelected(rep_TemplateMCDrawing_Official_pbar_MC_210706_detached_pbar);
}


==> figs/Fig8.C <==
void Fig8()
{
//=========Macro generated from canvas: rep_FitToDATA_220117/rep_FitToDATA_220117
//=========  (Mon May 16 13:12:08 2022) by ROOT version 6.18/04
   TCanvas *rep_FitToDATA_220117 = new TCanvas("rep_FitToDATA_220117", "rep_FitToDATA_220117",276,339,970,600);
   gStyle->SetOptTitle(0);
   rep_FitToDATA_220117->SetHighLightColor(2);
   rep_FitToDATA_220117->Range(-12.29321,-0.786392,13.01543,8.145568);
   rep_FitToDATA_220117->SetFillColor(0);
   rep_FitToDATA_220117->SetBorderMode(0);
   rep_FitToDATA_220117->SetBorderSize(2);
   rep_FitToDATA_220117->SetLogy();
   rep_FitToDATA_220117->SetTickx(1);
   rep_FitToDATA_220117->SetTicky(1);
   rep_FitToDATA_220117->SetLeftMargin(0.14);
   rep_FitToDATA_220117->SetRightMargin(0.05);
   rep_FitToDATA_220117->SetTopMargin(0.05);
   rep_FitToDATA_220117->SetBottomMargin(0.2);
   rep_FitToDATA_220117->SetFrameLineWidth(2);
   rep_FitToDATA_220117->SetFrameBorderMode(0);
   rep_FitToDATA_220117->SetFrameLineWidth(2);
   rep_FitToDATA_220117->SetFrameBorderMode(0);
   
   TH1D *frame_6707e70__5 = new TH1D("frame_6707e70__5"," ",100,-10,15);
   frame_6707e70__5->SetBinContent(1,116675.4);
   frame_6707e70__5->SetMinimum(10);
   frame_6707e70__5->SetMaximum(5e+07);
   frame_6707e70__5->SetEntries(2);
   frame_6707e70__5->SetDirectory(0);
   frame_6707e70__5->SetStats(0);
   frame_6707e70__5->SetLineWidth(2);
   frame_6707e70__5->SetMarkerStyle(20);
   frame_6707e70__5->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_6707e70__5->GetXaxis()->SetRange(6,87);
   frame_6707e70__5->GetXaxis()->SetNdivisions(505);
   frame_6707e70__5->GetXaxis()->SetLabelFont(132);
   frame_6707e70__5->GetXaxis()->SetLabelOffset(0.01);
   frame_6707e70__5->GetXaxis()->SetLabelSize(0.06);
   frame_6707e70__5->GetXaxis()->SetTitleSize(0.06);
   frame_6707e70__5->GetXaxis()->SetTitleOffset(1.1);
   frame_6707e70__5->GetXaxis()->SetTitleFont(132);
   frame_6707e70__5->GetYaxis()->SetTitle("Candidates per 0.33");
   frame_6707e70__5->GetYaxis()->SetLabelFont(132);
   frame_6707e70__5->GetYaxis()->SetLabelOffset(0.01);
   frame_6707e70__5->GetYaxis()->SetLabelSize(0.06);
   frame_6707e70__5->GetYaxis()->SetTitleSize(0.06);
   frame_6707e70__5->GetYaxis()->SetTitleOffset(0.95);
   frame_6707e70__5->GetYaxis()->SetTitleFont(132);
   frame_6707e70__5->GetZaxis()->SetLabelFont(132);
   frame_6707e70__5->GetZaxis()->SetLabelSize(0.06);
   frame_6707e70__5->GetZaxis()->SetTitleSize(0.072);
   frame_6707e70__5->GetZaxis()->SetTitleOffset(1.2);
   frame_6707e70__5->GetZaxis()->SetTitleFont(132);
   frame_6707e70__5->Draw("FUNC");
   
   Double_t Data_fx3003[75] = {
   -9.833333,
   -9.5,
   -9.166667,
   -8.833333,
   -8.5,
   -8.166667,
   -7.833333,
   -7.5,
   -7.166667,
   -6.833333,
   -6.5,
   -6.166667,
   -5.833333,
   -5.5,
   -5.166667,
   -4.833333,
   -4.5,
   -4.166667,
   -3.833333,
   -3.5,
   -3.166667,
   -2.833333,
   -2.5,
   -2.166667,
   -1.833333,
   -1.5,
   -1.166667,
   -0.8333333,
   -0.5,
   -0.1666667,
   0.1666667,
   0.5,
   0.8333333,
   1.166667,
   1.5,
   1.833333,
   2.166667,
   2.5,
   2.833333,
   3.166667,
   3.5,
   3.833333,
   4.166667,
   4.5,
   4.833333,
   5.166667,
   5.5,
   5.833333,
   6.166667,
   6.5,
   6.833333,
   7.166667,
   7.5,
   7.833333,
   8.166667,
   8.5,
   8.833333,
   9.166667,
   9.5,
   9.833333,
   10.16667,
   10.5,
   10.83333,
   11.16667,
   11.5,
   11.83333,
   12.16667,
   12.5,
   12.83333,
   13.16667,
   13.5,
   13.83333,
   14.16667,
   14.5,
   14.83333};
   Double_t Data_fy3003[75] = {
   25,
   32,
   56,
   73,
   89,
   125,
   126,
   243,
   316,
   449,
   592,
   832,
   1175,
   1595,
   2271,
   3146,
   4267,
   6063,
   8302,
   11170,
   15333,
   20607,
   27873,
   37015,
   47575,
   60407,
   75301,
   89167,
   102481,
   109532,
   110747,
   102895,
   86185,
   65851,
   45049,
   28663,
   18811,
   13167,
   10051,
   8614,
   8449,
   9064,
   9953,
   11448,
   13438,
   15257,
   16171,
   15346,
   12098,
   8461,
   6755,
   5830,
   4372,
   3057,
   2868,
   3083,
   3153,
   3278,
   3338,
   3142,
   2787,
   2352,
   1839,
   1320,
   951,
   604,
   442,
   311,
   251,
   181,
   160,
   82,
   34,
   19,
   4};
   Double_t Data_felx3003[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fely3003[75] = {
   4.966335,
   5.627135,
   7.4609,
   8.524388,
   9.416226,
   10.69151,
   10.7361,
   15.09647,
   17.28342,
   20.69552,
   23.83619,
   28.34874,
   33.78192,
   39.44058,
   47.15763,
   55.59144,
   64.82419,
   77.36687,
   90.61668,
   105.1894,
   123.3275,
   143.0523,
   166.4528,
   191.8935,
   217.6175,
   245.2789,
   273.9107,
   298.1089,
   319.6269,
   330.4566,
   332.2871,
   320.2729,
   293.0732,
   256.115,
   211.7481,
   168.8022,
   136.6541,
   114.2486,
   99.75592,
   92.31298,
   91.4198,
   94.70635,
   99.26598,
   106.4965,
   115.4235,
   123.0202,
   126.6662,
   123.38,
   109.492,
   91.48505,
   81.69033,
   75.85607,
   65.62299,
   54.7924,
   53.05605,
   55.02702,
   55.65381,
   56.756,
   57.27759,
   55.55578,
   52.29441,
   48,
   42.38648,
   35.83524,
   30.34234,
   24.0815,
   20.52974,
   17.14228,
   15.35087,
   12.96291,
   12.15899,
   9.036884,
   5.802128,
   4.320219,
   1.914339};
   Double_t Data_fehx3003[75] = {
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667,
   0.1666667};
   Double_t Data_fehy3003[75] = {
   6.066589,
   6.715753,
   8.527879,
   9.583044,
   10.46934,
   11.69151,
   11.7361,
   16.09647,
   18.28342,
   21.69552,
   24.83619,
   29.34874,
   34.78192,
   40.44058,
   48.15763,
   56.59144,
   65.82419,
   78.36687,
   91.61668,
   106.1894,
   124.3275,
   144.0523,
   167.4528,
   192.8935,
   218.6175,
   246.2789,
   274.9107,
   299.1089,
   320.6269,
   331.4566,
   333.2871,
   321.2729,
   294.0732,
   257.115,
   212.7481,
   169.8022,
   137.6541,
   115.2486,
   100.7559,
   93.31298,
   92.4198,
   95.70635,
   100.266,
   107.4965,
   116.4235,
   124.0202,
   127.6662,
   124.38,
   110.492,
   92.48505,
   82.69033,
   76.85607,
   66.62299,
   55.7924,
   54.05605,
   56.02702,
   56.65381,
   57.756,
   58.27759,
   56.55578,
   53.29441,
   49,
   43.38648,
   36.83524,
   31.34234,
   25.0815,
   21.52974,
   18.14228,
   16.35087,
   13.96291,
   13.15899,
   10.09222,
   6.888101,
   5.435196,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,Data_fx3003,Data_fy3003,Data_felx3003,Data_fehx3003,Data_fely3003,Data_fehy3003);
   grae->SetName("Data");
   grae->SetTitle("Histogram of DATA_DataHist_p_12.0_110.0_pT_0.4_4.0_plot__log(pbar_IPCHI2_OWNPV)");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data3003 = new TH1F("Graph_Data3003","Histogram of DATA_DataHist_p_12.0_110.0_pT_0.4_4.0_plot__log(pbar_IPCHI2_OWNPV)",100,-12.5,17.5);
   Graph_Data3003->SetMinimum(1.877095);
   Graph_Data3003->SetMaximum(122188.1);
   Graph_Data3003->SetDirectory(0);
   Graph_Data3003->SetStats(0);
   Graph_Data3003->SetLineWidth(2);
   Graph_Data3003->SetMarkerStyle(20);
   Graph_Data3003->GetXaxis()->SetNdivisions(505);
   Graph_Data3003->GetXaxis()->SetLabelFont(132);
   Graph_Data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Data3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data3003->GetXaxis()->SetTitleFont(132);
   Graph_Data3003->GetYaxis()->SetLabelFont(132);
   Graph_Data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Data3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data3003->GetYaxis()->SetTitleFont(132);
   Graph_Data3003->GetZaxis()->SetLabelFont(132);
   Graph_Data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data3003);
   
   grae->Draw("p");
   
   Double_t Model_fx12[120] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   0.9425,
   1.045,
   1.25,
   1.3525,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.685,
   2.89,
   3.095,
   3.299605,
   3.505,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.727375,
   4.94,
   5.145,
   5.35,
   5.543057,
   5.6575,
   5.76,
   5.8625,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Model_fy12[120] = {
   54.51224,
   65.05864,
   77.71937,
   93.02406,
   111.6723,
   134.5849,
   162.9647,
   198.3628,
   242.749,
   298.5786,
   368.851,
   457.1531,
   567.6872,
   705.2879,
   875.4479,
   1084.386,
   1339.207,
   1648.215,
   2021.442,
   2471.421,
   3014.193,
   3670.428,
   4466.449,
   5434.858,
   6614.441,
   8049.22,
   9786.897,
   11877.44,
   14372.96,
   17329.56,
   20810.75,
   24889.4,
   29643.92,
   35145.4,
   41437.83,
   48519.8,
   56337.54,
   64787.95,
   73712.58,
   82856.17,
   91789.62,
   95980.03,
   99853.66,
   103302.2,
   106220.6,
   108516.9,
   110121.8,
   110994.1,
   111119.4,
   110502.5,
   109154.6,
   107080.4,
   104270.3,
   100704.5,
   96367.12,
   91269.93,
   85474.44,
   79104.86,
   72344.79,
   58555.25,
   51967.69,
   45817.26,
   40208.01,
   35187.55,
   30758.37,
   26893.25,
   23549.51,
   20679.48,
   18236.44,
   16176.83,
   14460.34,
   13049.16,
   11907.39,
   11000.82,
   9766.95,
   9123.35,
   9014.255,
   8965.921,
   9230.529,
   9618.619,
   10111.77,
   10781.47,
   11732.49,
   12995.13,
   14170.82,
   15178.06,
   15878.23,
   16701.25,
   16138.38,
   15850.32,
   15297.12,
   14468.68,
   12162.62,
   9625.485,
   7656.384,
   6542.536,
   5929.699,
   5284.095,
   4422.839,
   3564.976,
   2983.632,
   2747.755,
   2756.743,
   2883.627,
   3046.417,
   3203.278,
   3330.292,
   3409.541,
   3426.745,
   3372.484,
   3243.74,
   3044.556,
   2785.555,
   2482.419,
   2153.693,
   1818.38,
   1493.765,
   1193.787,
   928.1307,
   928.1307};
   TGraph *graph = new TGraph(120,Model_fx12,Model_fy12);
   graph->SetName("Model");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Model12 = new TH1F("Graph_Model12","Projection of ",120,-11.05,13.55);
   Graph_Model12->SetMinimum(49.06102);
   Graph_Model12->SetMaximum(122225.9);
   Graph_Model12->SetDirectory(0);
   Graph_Model12->SetStats(0);
   Graph_Model12->SetLineWidth(2);
   Graph_Model12->SetMarkerStyle(20);
   Graph_Model12->GetXaxis()->SetNdivisions(505);
   Graph_Model12->GetXaxis()->SetLabelFont(132);
   Graph_Model12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Model12->GetXaxis()->SetLabelSize(0.06);
   Graph_Model12->GetXaxis()->SetTitleSize(0.072);
   Graph_Model12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Model12->GetXaxis()->SetTitleFont(132);
   Graph_Model12->GetYaxis()->SetLabelFont(132);
   Graph_Model12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Model12->GetYaxis()->SetLabelSize(0.06);
   Graph_Model12->GetYaxis()->SetTitleSize(0.072);
   Graph_Model12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Model12->GetYaxis()->SetTitleFont(132);
   Graph_Model12->GetZaxis()->SetLabelFont(132);
   Graph_Model12->GetZaxis()->SetLabelSize(0.06);
   Graph_Model12->GetZaxis()->SetTitleSize(0.072);
   Graph_Model12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Model12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Model12);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fx13[118] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   -0.03125,
   0.02,
   0.07125,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   1.045,
   1.25,
   1.3525,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.099888,
   4.30905,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fy13[118] = {
   2.094066,
   2.354514,
   2.641304,
   2.960506,
   3.322771,
   3.746155,
   4.259836,
   4.908485,
   5.756609,
   6.891663,
   8.424379,
   10.48474,
   13.21273,
   16.74461,
   21.19771,
   26.65926,
   33.18623,
   40.82295,
   49.64037,
   59.79522,
   71.60089,
   85.59586,
   102.5926,
   123.6908,
   150.2455,
   183.7879,
   225.9069,
   278.1082,
   341.674,
   417.5528,
   506.3118,
   608.1853,
   723.2389,
   851.6328,
   993.9005,
   1151.069,
   1324.378,
   1514.391,
   1719.453,
   1933.837,
   2146.264,
   2246.623,
   2339.745,
   2422.919,
   2493.419,
   2548.674,
   2586.422,
   2604.876,
   2606.47,
   2602.851,
   2593.979,
   2579.867,
   2536.196,
   2472.859,
   2391.574,
   2294.646,
   2184.835,
   2065.184,
   1938.85,
   1678.344,
   1425.061,
   1306.294,
   1194.643,
   1090.966,
   995.7347,
   909.0975,
   830.9435,
   760.972,
   698.7542,
   643.7857,
   595.5291,
   553.4443,
   517.009,
   459.1478,
   418.3954,
   391.6605,
   376.1615,
   369.2979,
   368.5891,
   371.6821,
   378.9657,
   392.7414,
   383.3216,
   382.6608,
   377.9873,
   368.856,
   355.2097,
   337.3407,
   315.8358,
   291.5092,
   265.3298,
   238.3461,
   211.6165,
   186.1448,
   162.8235,
   142.3867,
   125.3704,
   112.0816,
   102.5791,
   96.66596,
   93.90045,
   93.62675,
   95.02817,
   97.20066,
   99.24059,
   100.3366,
   99.85257,
   97.38942,
   92.81468,
   86.25631,
   78.06211,
   68.73317,
   58.84389,
   48.96259,
   39.58521,
   31.09016,
   23.71792,
   23.71792};
   graph = new TGraph(118,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fx13,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost_fy13);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#33cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13","Projection of ",118,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->SetMinimum(1.88466);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->SetMaximum(2866.908);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost13);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fx14[118] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   0.9425,
   1.045,
   1.25,
   1.3525,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.661897,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fy14[118] = {
   51.0603,
   61.12873,
   73.18442,
   87.70947,
   105.337,
   126.8963,
   153.465,
   186.4277,
   227.5368,
   278.9735,
   343.4021,
   424.0171,
   524.5801,
   649.4533,
   803.6454,
   992.8953,
   1223.836,
   1504.285,
   1843.72,
   2253.951,
   2749.994,
   3351.03,
   4081.279,
   4970.502,
   6053.898,
   7371.264,
   8965.671,
   10882.37,
   13168.94,
   15877.28,
   19066.8,
   22806.05,
   27168.24,
   32218.14,
   37992.37,
   44482.32,
   51629.51,
   59332.15,
   67443.39,
   75733.74,
   83816.22,
   87599.37,
   91088.69,
   94184.45,
   96790.04,
   98821.8,
   100217.9,
   100943.2,
   100988.2,
   100360.6,
   99072.5,
   97127.51,
   94513.06,
   91203.97,
   87177.76,
   82437.86,
   77036.46,
   71087.71,
   64764.8,
   51857.45,
   45695.47,
   39948.61,
   34713.43,
   30031.24,
   25899.57,
   22287.55,
   19150.24,
   16439.11,
   14107.84,
   12114.46,
   10421.27,
   8993.825,
   7800.002,
   6833.713,
   5326.165,
   4341.125,
   3693.423,
   3267.994,
   2991.324,
   2821.173,
   2734.054,
   2713.398,
   2740.474,
   2789.623,
   2828.592,
   2823.585,
   2747.073,
   2585.27,
   2342.126,
   2038.108,
   1704.196,
   1373.486,
   1073.467,
   821.3491,
   623.1984,
   476.1178,
   371.8624,
   300.3512,
   252.1419,
   219.6509,
   197.3864,
   181.6315,
   169.9504,
   160.7425,
   152.9241,
   145.7365,
   138.6446,
   131.286,
   123.4443,
   115.0303,
   106.0631,
   96.64731,
   86.95007,
   77.17533,
   67.54031,
   58.25435,
   49.50207,
   49.50207};
   graph = new TGraph(118,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fx14,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar_fy14);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14","Projection of ",118,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->SetMinimum(44.55186);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->SetMaximum(111082.1);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar14);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar_fx15[132] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.595,
   -0.39,
   -0.185,
   0.02,
   0.225,
   0.43,
   0.635,
   0.84,
   1.045,
   1.25,
   1.455,
   1.66,
   1.865,
   2.07,
   2.275,
   2.48,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.2225,
   4.30905,
   4.4275,
   4.53,
   4.6325,
   4.735,
   4.94,
   5.0425,
   5.145,
   5.2475,
   5.35,
   5.4525,
   5.50375,
   5.555,
   5.60625,
   5.6575,
   5.70875,
   5.76,
   5.81125,
   5.8625,
   5.91375,
   5.965,
   6.01625,
   6.0675,
   6.11875,
   6.17,
   6.2725,
   6.375,
   6.42625,
   6.4775,
   6.52875,
   6.58,
   6.63125,
   6.6825,
   6.73375,
   6.785,
   6.8875,
   6.99,
   7.0925,
   7.195,
   7.2975,
   7.4,
   7.5025,
   7.605,
   7.7075,
   7.81,
   7.9125,
   8.015,
   8.1175,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar_fy15[132] = {
   0.1325043,
   0.1924839,
   0.2770153,
   0.3949649,
   0.5579043,
   0.7807445,
   1.082451,
   1.48683,
   2.023359,
   2.728034,
   3.6442,
   4.823298,
   6.325507,
   8.220214,
   10.58631,
   13.51233,
   17.09647,
   21.44675,
   26.68141,
   32.93009,
   40.33622,
   49.0611,
   59.29049,
   71.24389,
   85.18711,
   101.4475,
   120.4313,
   142.6406,
   168.6878,
   199.3027,
   235.3275,
   277.6947,
   327.3821,
   385.3426,
   452.4059,
   529.1575,
   615.8002,
   712.0126,
   816.8199,
   928.4998,
   1044.544,
   1161.698,
   1276.102,
   1383.544,
   1479.851,
   1561.431,
   1625.961,
   1673.224,
   1705.996,
   1730.85,
   1758.561,
   1803.75,
   1883.362,
   2013.826,
   2207.269,
   2467.955,
   2790.836,
   3164.079,
   3575.667,
   4020.661,
   4502.386,
   5022.587,
   5567.403,
   6112.815,
   6669.093,
   6977.113,
   7339.568,
   7738.556,
   8216.232,
   8755.308,
   9334.849,
   10487.55,
   11002.79,
   11457.98,
   11853.45,
   12190.81,
   12460.09,
   12560.52,
   12630.79,
   12664.05,
   12652.92,
   12590.12,
   12469.08,
   12284.7,
   12033.86,
   11715.96,
   11333.21,
   10890.67,
   10396.21,
   9860.125,
   9294.646,
   8130.084,
   7012.306,
   6501.528,
   6035.222,
   5619.353,
   5256.884,
   4947.723,
   4688.877,
   4474.791,
   4297.854,
   4018.58,
   3774.557,
   3499.883,
   3155.687,
   2736.525,
   2265.924,
   1784.142,
   1333.524,
   946.6606,
   640.4274,
   416.0984,
   263.6013,
   167.2124,
   110.4978,
   63.55617,
   52.61848,
   50.34872,
   49.17543,
   47.58148,
   45.39278,
   42.67194,
   39.52567,
   36.07399,
   32.44039,
   28.7445,
   25.09571,
   21.58839,
   18.29856,
   15.28233,
   12.57586,
   12.57586};
   graph = new TGraph(132,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar_fx15,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar_fy15);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15","Projection of ",132,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->SetMinimum(0.1192539);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->SetMaximum(13930.44);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar15);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fx16[112] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.595,
   -0.39,
   -0.185,
   0.02,
   0.225,
   0.43,
   0.635,
   0.8317264,
   1.045,
   1.25,
   1.455,
   1.66,
   1.865,
   2.07,
   2.275,
   2.48,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.185032,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   8.9375,
   9.04,
   9.1425,
   9.245,
   9.3475,
   9.45,
   9.5525,
   9.655,
   9.7575,
   9.86,
   9.9625,
   10.065,
   10.1675,
   10.27,
   10.3725,
   10.475,
   10.68,
   10.885,
   11.09,
   11.1925,
   11.295,
   11.3975,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fy16[112] = {
   0.004228545,
   0.006564947,
   0.01008698,
   0.01533841,
   0.02308284,
   0.03437856,
   0.05067289,
   0.07391851,
   0.1067137,
   0.1524674,
   0.2155873,
   0.3016886,
   0.4178151,
   0.5726628,
   0.7767895,
   1.042791,
   1.385418,
   1.821603,
   2.370371,
   3.05259,
   3.890543,
   4.907287,
   6.125791,
   7.56785,
   9.252784,
   11.19597,
   13.40728,
   15.88947,
   18.63663,
   21.63291,
   24.85148,
   28.25393,
   31.79034,
   35.39982,
   39.01184,
   42.54822,
   45.92573,
   49.0592,
   51.86505,
   54.26496,
   56.18955,
   57.58175,
   58.39974,
   58.61936,
   58.2357,
   57.26405,
   55.74031,
   53.72095,
   51.31152,
   48.52446,
   45.56547,
   42.55089,
   39.65434,
   37.08376,
   35.08795,
   33.96306,
   34.05726,
   35.77162,
   39.55476,
   45.88976,
   55.27272,
   68.18487,
   85.06261,
   106.2728,
   132.1023,
   162.7698,
   198.4655,
   239.4146,
   285.9546,
   338.6014,
   398.08,
   465.2926,
   541.2136,
   626.7241,
   722.4243,
   828.4852,
   944.6034,
   1070.098,
   1204.144,
   1370.4,
   1495.567,
   1652.752,
   1817.817,
   1990.402,
   2168.704,
   2348.574,
   2522.91,
   2681.624,
   2751.314,
   2812.357,
   2863.089,
   2901.918,
   2927.385,
   2938.235,
   2933.475,
   2912.422,
   2874.749,
   2820.504,
   2750.119,
   2664.408,
   2564.536,
   2451.988,
   2328.513,
   2196.068,
   1912.717,
   1619.134,
   1331.539,
   1194.358,
   1063.471,
   939.9742,
   824.6985,
   824.6985};
   graph = new TGraph(112,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fx16,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar_fy16);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16","Projection of ",112,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->SetMinimum(0.003805691);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->SetMaximum(3232.059);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar16);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fx17[111] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.1075,
   -1.005,
   -0.9025,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.84,
   1.045,
   1.223906,
   1.455,
   1.66,
   1.865,
   2.07,
   2.275,
   2.48,
   2.685,
   2.89,
   3.095,
   3.3,
   3.505,
   3.71,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fy17[111] = {
   0.00126303,
   0.002144663,
   0.003596137,
   0.005954499,
   0.00973612,
   0.01572021,
   0.0250647,
   0.03946375,
   0.06135727,
   0.09420314,
   0.1428225,
   0.2138254,
   0.3161214,
   0.461509,
   0.6653317,
   0.9471701,
   1.331526,
   1.848429,
   2.53389,
   3.430081,
   4.585143,
   6.052476,
   7.889418,
   10.1552,
   12.90815,
   16.20209,
   20.08214,
   24.57993,
   29.70865,
   35.45822,
   41.791,
   48.63851,
   55.89971,
   63.44107,
   71.09896,
   78.68423,
   85.9892,
   92.79656,
   98.88981,
   101.604,
   104.0646,
   106.2498,
   108.1399,
   109.7178,
   110.9688,
   111.8814,
   112.4469,
   112.6601,
   112.519,
   112.0249,
   111.1824,
   109.9994,
   108.487,
   106.6591,
   104.5325,
   102.1263,
   99.46187,
   93.45308,
   86.70864,
   81.62144,
   71.87785,
   64.21834,
   56.65715,
   49.3608,
   42.466,
   36.07715,
   30.26599,
   25.07317,
   20.5114,
   16.56964,
   13.21791,
   10.41224,
   8.099479,
   6.221597,
   4.719308,
   3.534977,
   2.614728,
   1.909846,
   1.377532,
   0.9811534,
   0.690087,
   0.4792945,
   0.3287251,
   0.2226358,
   0.148898,
   0.09833643,
   0.06413155,
   0.04130102,
   0.02626525,
   0.01649431,
   0.01022865,
   0.00626375,
   0.003787757,
   0.002261839,
   0.001333745,
   0.0007766328,
   0.0004465709,
   0.0002535694,
   0.0001421788,
   7.872358e-05,
   4.304339e-05,
   2.32402e-05,
   1.239096e-05,
   6.523816e-06,
   3.3918e-06,
   1.741368e-06,
   8.828411e-07,
   4.419837e-07,
   2.185052e-07,
   1.066717e-07,
   1.066717e-07};
   graph = new TGraph(111,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fx17,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele_fy17);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#993300");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17","Projection of ",111,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->SetMinimum(9.600449e-08);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->SetMaximum(123.9261);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele17);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fx18[117] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.292751,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.235,
   -2.03,
   -1.825,
   -1.62,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   0.9425,
   1.045,
   1.25,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.9675,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.685,
   2.7875,
   2.89,
   3.095,
   3.3,
   3.505,
   3.707708,
   3.915,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fy18[117] = {
   1.042672,
   1.114008,
   1.224586,
   1.392951,
   1.644654,
   2.014101,
   2.54654,
   3.30001,
   4.347029,
   5.775693,
   7.689841,
   10.20791,
   13.46023,
   17.58473,
   22.72161,
   29.00846,
   36.5785,
   45.56677,
   56.13043,
   68.49041,
   82.99953,
   100.2354,
   121.1037,
   149.7687,
   179.4461,
   220.7829,
   273.203,
   338.8585,
   419.5113,
   516.3889,
   630.2675,
   761.8048,
   912.023,
   1082.74,
   1276.701,
   1497.19,
   1747.039,
   2027.08,
   2334.309,
   2660.161,
   2989.445,
   3300.489,
   3441.017,
   3566.867,
   3674.543,
   3760.735,
   3822.479,
   3857.3,
   3863.351,
   3839.516,
   3785.494,
   3701.83,
   3589.918,
   3451.949,
   3290.829,
   3110.056,
   2913.574,
   2705.607,
   2272.485,
   1843.713,
   1639.895,
   1446.916,
   1266.911,
   1101.42,
   951.409,
   817.3081,
   699.0698,
   596.2413,
   508.0438,
   433.4527,
   371.2758,
   320.2244,
   278.9756,
   246.2236,
   201.3045,
   176.6315,
   165.1731,
   166.7024,
   162.6998,
   165.7062,
   169.2653,
   172.4839,
   174.8458,
   176.0672,
   176.0067,
   174.6135,
   171.8988,
   167.9217,
   162.7839,
   156.6305,
   149.6583,
   142.13,
   134.3958,
   126.915,
   120.2681,
   115.1402,
   112.2561,
   112.2525,
   115.4947,
   121.8733,
   130.6471,
   140.4134,
   149.2612,
   155.1115,
   156.1715,
   151.3708,
   140.6357,
   124.9063,
   105.8903,
   85.64161,
   66.10479,
   48.76184,
   34.45975,
   23.42489,
   15.41,
   9.894968,
   9.894968};
   graph = new TGraph(117,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fx18,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi_fy18);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#333333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18","Projection of ",117,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->SetMinimum(0.9384047);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->SetMaximum(4249.581);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi18);
   
   graph->Draw("l");
   
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fx19[121] = {
   -9,
   -8.795,
   -8.59,
   -8.385,
   -8.18,
   -7.975,
   -7.77,
   -7.565,
   -7.36,
   -7.155,
   -6.95,
   -6.745,
   -6.54,
   -6.335,
   -6.13,
   -5.925,
   -5.72,
   -5.515,
   -5.31,
   -5.105,
   -4.9,
   -4.695,
   -4.49,
   -4.285,
   -4.08,
   -3.875,
   -3.67,
   -3.465,
   -3.26,
   -3.055,
   -2.85,
   -2.645,
   -2.44,
   -2.3375,
   -2.235,
   -2.1325,
   -2.03,
   -1.939675,
   -1.825,
   -1.7225,
   -1.62,
   -1.5175,
   -1.415,
   -1.21,
   -1.005,
   -0.8,
   -0.6975,
   -0.595,
   -0.4925,
   -0.39,
   -0.2875,
   -0.185,
   -0.0825,
   0.02,
   0.1225,
   0.225,
   0.3275,
   0.43,
   0.5325,
   0.635,
   0.7375,
   0.84,
   1.045,
   1.25,
   1.455,
   1.5575,
   1.66,
   1.7625,
   1.865,
   1.955974,
   2.07,
   2.1725,
   2.275,
   2.3775,
   2.48,
   2.5825,
   2.685,
   2.871059,
   3.095,
   3.3,
   3.505,
   3.71,
   3.890725,
   4.12,
   4.325,
   4.53,
   4.735,
   4.94,
   5.145,
   5.35,
   5.555,
   5.76,
   5.965,
   6.17,
   6.375,
   6.58,
   6.785,
   6.99,
   7.195,
   7.4,
   7.605,
   7.81,
   8.015,
   8.22,
   8.425,
   8.63,
   8.835,
   9.04,
   9.245,
   9.45,
   9.655,
   9.86,
   10.065,
   10.27,
   10.475,
   10.68,
   10.885,
   11.09,
   11.295,
   11.5,
   11.5};
   Double_t Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fy19[121] = {
   0.1772087,
   0.2601988,
   0.3783623,
   0.5448697,
   0.7770693,
   1.097512,
   1.535115,
   2.126449,
   2.9171,
   3.963054,
   5.332011,
   7.104515,
   9.374763,
   12.25093,
   15.8548,
   20.32062,
   25.79289,
   32.42311,
   40.36552,
   49.77207,
   60.78746,
   73.54538,
   88.16859,
   104.7761,
   123.5032,
   144.5397,
   168.195,
   194.9927,
   225.7951,
   261.945,
   305.3949,
   358.776,
   425.3396,
   464.6929,
   508.7027,
   557.7951,
   612.3416,
   695.3713,
   738.8313,
   810.972,
   888.8995,
   972.2564,
   1060.459,
   1247.855,
   1441.603,
   1628.826,
   1715.328,
   1794.491,
   1864.415,
   1923.327,
   1969.656,
   2002.1,
   2019.684,
   2021.803,
   2008.252,
   1979.239,
   1935.374,
   1877.643,
   1807.372,
   1726.162,
   1635.833,
   1538.34,
   1329.951,
   1116.68,
   912.1163,
   816.4292,
   726.4201,
   642.7344,
   565.7769,
   504.2604,
   432.5929,
   376.1874,
   326.2149,
   282.2765,
   243.906,
   210.5977,
   181.8303,
   139.4464,
   102.1967,
   77.57337,
   59.46669,
   46.00638,
   35.90427,
   28.18706,
   22.34857,
   17.9797,
   14.83497,
   12.75805,
   11.65113,
   11.45481,
   12.13355,
   13.6635,
   16.02094,
   19.17072,
   23.05522,
   27.58463,
   32.62998,
   38.02016,
   43.54406,
   48.95839,
   54.00089,
   58.40805,
   61.93543,
   64.37838,
   65.59028,
   65.49625,
   64.10001,
   61.48323,
   57.79729,
   53.24853,
   48.07898,
   42.54507,
   36.89682,
   31.35983,
   26.12182,
   21.32445,
   17.0607,
   13.37705,
   10.27941,
   7.741414,
   7.741414};
   graph = new TGraph(121,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fx19,Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K_fy19);
   graph->SetName("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19 = new TH1F("Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19","Projection of ",121,-11.05,13.55);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->SetMinimum(0.1594879);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->SetMaximum(2223.965);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->SetDirectory(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->SetStats(0);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->SetLineWidth(2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->SetMarkerStyle(20);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetXaxis()->SetNdivisions(505);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetXaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetXaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetXaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetXaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetYaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetYaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetYaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetYaxis()->SetTitleFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetZaxis()->SetLabelFont(132);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetZaxis()->SetLabelSize(0.06);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetZaxis()->SetTitleSize(0.072);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K19);
   
   graph->Draw("l");
   
   TH1D *frame_6707e70__6 = new TH1D("frame_6707e70__6"," ",100,-10,15);
   frame_6707e70__6->SetBinContent(1,116675.4);
   frame_6707e70__6->SetMinimum(10);
   frame_6707e70__6->SetMaximum(5e+07);
   frame_6707e70__6->SetEntries(2);
   frame_6707e70__6->SetDirectory(0);
   frame_6707e70__6->SetStats(0);
   frame_6707e70__6->SetLineWidth(2);
   frame_6707e70__6->SetMarkerStyle(20);
   frame_6707e70__6->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   frame_6707e70__6->GetXaxis()->SetRange(6,87);
   frame_6707e70__6->GetXaxis()->SetNdivisions(505);
   frame_6707e70__6->GetXaxis()->SetLabelFont(132);
   frame_6707e70__6->GetXaxis()->SetLabelOffset(0.01);
   frame_6707e70__6->GetXaxis()->SetLabelSize(0.06);
   frame_6707e70__6->GetXaxis()->SetTitleSize(0.06);
   frame_6707e70__6->GetXaxis()->SetTitleOffset(1.1);
   frame_6707e70__6->GetXaxis()->SetTitleFont(132);
   frame_6707e70__6->GetYaxis()->SetTitle("Candidates per 0.33");
   frame_6707e70__6->GetYaxis()->SetLabelFont(132);
   frame_6707e70__6->GetYaxis()->SetLabelOffset(0.01);
   frame_6707e70__6->GetYaxis()->SetLabelSize(0.06);
   frame_6707e70__6->GetYaxis()->SetTitleSize(0.06);
   frame_6707e70__6->GetYaxis()->SetTitleOffset(0.95);
   frame_6707e70__6->GetYaxis()->SetTitleFont(132);
   frame_6707e70__6->GetZaxis()->SetLabelFont(132);
   frame_6707e70__6->GetZaxis()->SetLabelSize(0.06);
   frame_6707e70__6->GetZaxis()->SetTitleSize(0.072);
   frame_6707e70__6->GetZaxis()->SetTitleOffset(1.2);
   frame_6707e70__6->GetZaxis()->SetTitleFont(132);
   frame_6707e70__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.45,0.7,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Data","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_prompt_pbar","prompt #bar{#it{p}}","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_detached_pbar","detached #bar{#it{p}}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_scattered_pbar","#bar{#it{p}} from material","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ghost","ghost","l");

   ci = TColor::GetColor("#33cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_pi","#it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#333333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_K","#it{K}^{#minus}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ipchi2_GaussPdf_p_12_0_110_0_pT_0_4_4_0_ele","#it{e}^{#minus}","l");

   ci = TColor::GetColor("#993300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.165,0.88,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.165,0.82,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   rep_FitToDATA_220117->Modified();
   rep_FitToDATA_220117->cd();
   rep_FitToDATA_220117->SetSelected(rep_FitToDATA_220117);
}


==> figs/Fig9.C <==
void Fig9()
{
//=========Macro generated from canvas: Canvas_Fig9/rep_PromptTail_MCFitPhi_Official_pbar_MC_220118
//=========  (Mon May 16 11:24:16 2022) by ROOT version 6.18/04
   TCanvas *Canvas_Fig9 = new TCanvas("Canvas_Fig9", "rep_PromptTail_MCFitPhi_Official_pbar_MC_220118",0,0,970,600);
   gStyle->SetOptTitle(0);
   Canvas_Fig9->SetHighLightColor(2);
   Canvas_Fig9->Range(-11.73251,-5.274067,12.54733,0.615006);
   Canvas_Fig9->SetFillColor(0);
   Canvas_Fig9->SetBorderMode(0);
   Canvas_Fig9->SetBorderSize(2);
   Canvas_Fig9->SetLogy();
   Canvas_Fig9->SetTickx(1);
   Canvas_Fig9->SetTicky(1);
   Canvas_Fig9->SetLeftMargin(0.14);
   Canvas_Fig9->SetRightMargin(0.05);
   Canvas_Fig9->SetTopMargin(0.05);
   Canvas_Fig9->SetBottomMargin(0.2);
   Canvas_Fig9->SetFrameLineWidth(2);
   Canvas_Fig9->SetFrameBorderMode(0);
   Canvas_Fig9->SetFrameLineWidth(2);
   Canvas_Fig9->SetFrameBorderMode(0);
   
   TH1D *IPCHI2_prompt_pbar_all_phi__1__1__101 = new TH1D("IPCHI2_prompt_pbar_all_phi__1__1__101","",75,-10,15);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(0,5.034337e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(1,2.32354e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(2,2.904425e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(3,4.64708e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(4,5.744307e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(5,6.325192e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(6,0.0001013322);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(7,0.0001471575);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(8,0.0002129912);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(9,0.0002839882);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(10,0.0003646667);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(11,0.0005182785);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(12,0.0007403057);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(13,0.00105592);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(14,0.001484484);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(15,0.002115712);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(16,0.002816001);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(17,0.003965508);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(18,0.005426111);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(19,0.007443073);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(20,0.01023519);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(21,0.01404128);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(22,0.01877872);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(23,0.02512715);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(24,0.03335635);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(25,0.04298614);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(26,0.0544186);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(27,0.0674969);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(28,0.08061329);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(29,0.09119636);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(30,0.09792172);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(31,0.09718852);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(32,0.09006428);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(33,0.07520266);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(34,0.05571397);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(35,0.03664223);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(36,0.02266678);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(37,0.01372502);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(38,0.008726184);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(39,0.005502917);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(40,0.003904193);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(41,0.003109026);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(42,0.002894744);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(43,0.00269337);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(44,0.00270047);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(45,0.002691434);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(46,0.002664971);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(47,0.002583647);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(48,0.002221562);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(49,0.001691666);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(50,0.001157897);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(51,0.0007474054);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(52,0.0004517995);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(53,0.0003072236);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(54,0.0002465534);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(55,0.0002188);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(56,0.0001749109);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(57,0.0001542572);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(58,0.0001394124);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(59,0.0001323127);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(60,0.0001135953);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(61,0.000116177);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(62,7.680591e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(63,8.58419e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(64,6.97062e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(65,4.905251e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(66,3.743481e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(67,1.936283e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(68,1.742655e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(69,1.484484e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(70,7.099706e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(71,3.872567e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(72,2.581711e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(73,6.454278e-07);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinContent(74,6.454278e-07);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(0,5.700264e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(1,3.872567e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(2,4.329661e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(3,5.476636e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(4,6.088954e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(5,6.389409e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(6,8.087187e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(7,9.745746e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(8,1.172478e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(9,1.353861e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(10,1.534164e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(11,1.828965e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(12,2.185895e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(13,2.610594e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(14,3.095363e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(15,3.695321e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(16,4.263245e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(17,5.0591e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(18,5.917908e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(19,6.931065e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(20,8.127779e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(21,9.519786e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(22,0.0001100923);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(23,0.000127349);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(24,0.000146728);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(25,0.0001665666);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(26,0.000187412);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(27,0.0002087208);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(28,0.000228101);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(29,0.0002426122);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(30,0.0002513989);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(31,0.0002504559);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(32,0.0002411016);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(33,0.0002203132);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(34,0.0001896295);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(35,0.0001537853);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(36,0.0001209536);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(37,9.411966e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(38,7.504746e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(39,5.959644e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(40,5.019835e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(41,4.479566e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(42,4.322439e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(43,4.169384e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(44,4.174875e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(45,4.167885e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(46,4.147344e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(47,4.083574e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(48,3.786632e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(49,3.304313e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(50,2.733751e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(51,2.196352e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(52,1.707641e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(53,1.408157e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(54,1.261477e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(55,1.188359e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(56,1.062508e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(57,9.978071e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(58,9.485813e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(59,9.24112e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(60,8.562567e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(61,8.659322e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(62,7.040786e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(63,7.443436e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(64,6.707482e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(65,5.626709e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(66,4.915432e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(67,3.535154e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(68,3.353741e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(69,3.095363e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(70,2.140642e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(71,1.580969e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(72,1.290856e-06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(73,6.454278e-07);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetBinError(74,6.454278e-07);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetMinimum(8.01212e-05);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetMaximum(2.091955);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetEntries(1549438);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetDirectory(0);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006600");
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetLineColor(ci);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetMarkerColor(ci);
   IPCHI2_prompt_pbar_all_phi__1__1__101->SetMarkerStyle(4);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetTitle("log(#chi_{IP}^{2})");
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetRange(6,64);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetNdivisions(505);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetLabelFont(132);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetLabelOffset(0.01);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetLabelSize(0.06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetTitleSize(0.072);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetTitleOffset(0.95);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetXaxis()->SetTitleFont(132);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetYaxis()->SetTitle("Normalised distribution");
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetYaxis()->SetLabelFont(132);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetYaxis()->SetLabelOffset(0.01);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetYaxis()->SetLabelSize(0.06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetYaxis()->SetTitleSize(0.072);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetYaxis()->SetTitleOffset(0.7695);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetYaxis()->SetTitleFont(132);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetZaxis()->SetLabelFont(132);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetZaxis()->SetLabelSize(0.06);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetZaxis()->SetTitleSize(0.072);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetZaxis()->SetTitleOffset(1.2);
   IPCHI2_prompt_pbar_all_phi__1__1__101->GetZaxis()->SetTitleFont(132);
   IPCHI2_prompt_pbar_all_phi__1__1__101->Draw("E1");
   
   TH1D *H_peak_enriched__2__2__102 = new TH1D("H_peak_enriched__2__2__102","",75,-10,15);
   H_peak_enriched__2__2__102->SetBinContent(0,5.501281e-05);
   H_peak_enriched__2__2__102->SetBinContent(1,2.521421e-05);
   H_peak_enriched__2__2__102->SetBinContent(2,2.750641e-05);
   H_peak_enriched__2__2__102->SetBinContent(3,4.584401e-05);
   H_peak_enriched__2__2__102->SetBinContent(4,5.501281e-05);
   H_peak_enriched__2__2__102->SetBinContent(5,5.272061e-05);
   H_peak_enriched__2__2__102->SetBinContent(6,0.0001214866);
   H_peak_enriched__2__2__102->SetBinContent(7,0.0001421164);
   H_peak_enriched__2__2__102->SetBinContent(8,0.000171915);
   H_peak_enriched__2__2__102->SetBinContent(9,0.0003232003);
   H_peak_enriched__2__2__102->SetBinContent(10,0.0003942585);
   H_peak_enriched__2__2__102->SetBinContent(11,0.0005340827);
   H_peak_enriched__2__2__102->SetBinContent(12,0.000742673);
   H_peak_enriched__2__2__102->SetBinContent(13,0.001155269);
   H_peak_enriched__2__2__102->SetBinContent(14,0.001494515);
   H_peak_enriched__2__2__102->SetBinContent(15,0.00210424);
   H_peak_enriched__2__2__102->SetBinContent(16,0.002785024);
   H_peak_enriched__2__2__102->SetBinContent(17,0.003949462);
   H_peak_enriched__2__2__102->SetBinContent(18,0.005680073);
   H_peak_enriched__2__2__102->SetBinContent(19,0.007433606);
   H_peak_enriched__2__2__102->SetBinContent(20,0.00996878);
   H_peak_enriched__2__2__102->SetBinContent(21,0.01409933);
   H_peak_enriched__2__2__102->SetBinContent(22,0.01910091);
   H_peak_enriched__2__2__102->SetBinContent(23,0.02564743);
   H_peak_enriched__2__2__102->SetBinContent(24,0.0337985);
   H_peak_enriched__2__2__102->SetBinContent(25,0.04387501);
   H_peak_enriched__2__2__102->SetBinContent(26,0.05484319);
   H_peak_enriched__2__2__102->SetBinContent(27,0.06755115);
   H_peak_enriched__2__2__102->SetBinContent(28,0.08173987);
   H_peak_enriched__2__2__102->SetBinContent(29,0.09210062);
   H_peak_enriched__2__2__102->SetBinContent(30,0.09925458);
   H_peak_enriched__2__2__102->SetBinContent(31,0.09885115);
   H_peak_enriched__2__2__102->SetBinContent(32,0.0911081);
   H_peak_enriched__2__2__102->SetBinContent(33,0.07584662);
   H_peak_enriched__2__2__102->SetBinContent(34,0.05580362);
   H_peak_enriched__2__2__102->SetBinContent(35,0.03620072);
   H_peak_enriched__2__2__102->SetBinContent(36,0.02181716);
   H_peak_enriched__2__2__102->SetBinContent(37,0.0129601);
   H_peak_enriched__2__2__102->SetBinContent(38,0.008107513);
   H_peak_enriched__2__2__102->SetBinContent(39,0.005042841);
   H_peak_enriched__2__2__102->SetBinContent(40,0.00340621);
   H_peak_enriched__2__2__102->SetBinContent(41,0.002597063);
   H_peak_enriched__2__2__102->SetBinContent(42,0.002154669);
   H_peak_enriched__2__2__102->SetBinContent(43,0.001946078);
   H_peak_enriched__2__2__102->SetBinContent(44,0.001902526);
   H_peak_enriched__2__2__102->SetBinContent(45,0.001858975);
   H_peak_enriched__2__2__102->SetBinContent(46,0.001932325);
   H_peak_enriched__2__2__102->SetBinContent(47,0.001918572);
   H_peak_enriched__2__2__102->SetBinContent(48,0.001767287);
   H_peak_enriched__2__2__102->SetBinContent(49,0.001405119);
   H_peak_enriched__2__2__102->SetBinContent(50,0.001040659);
   H_peak_enriched__2__2__102->SetBinContent(51,0.0007587184);
   H_peak_enriched__2__2__102->SetBinContent(52,0.0004286415);
   H_peak_enriched__2__2__102->SetBinContent(53,0.0002934017);
   H_peak_enriched__2__2__102->SetBinContent(54,0.0002498499);
   H_peak_enriched__2__2__102->SetBinContent(55,0.0002200513);
   H_peak_enriched__2__2__102->SetBinContent(56,0.000160454);
   H_peak_enriched__2__2__102->SetBinContent(57,0.0001650384);
   H_peak_enriched__2__2__102->SetBinContent(58,0.0001283632);
   H_peak_enriched__2__2__102->SetBinContent(59,0.0001077334);
   H_peak_enriched__2__2__102->SetBinContent(60,0.0001191944);
   H_peak_enriched__2__2__102->SetBinContent(61,0.0001191944);
   H_peak_enriched__2__2__102->SetBinContent(62,6.647382e-05);
   H_peak_enriched__2__2__102->SetBinContent(63,9.856462e-05);
   H_peak_enriched__2__2__102->SetBinContent(64,5.730501e-05);
   H_peak_enriched__2__2__102->SetBinContent(65,4.355181e-05);
   H_peak_enriched__2__2__102->SetBinContent(66,4.813621e-05);
   H_peak_enriched__2__2__102->SetBinContent(67,1.60454e-05);
   H_peak_enriched__2__2__102->SetBinContent(68,1.60454e-05);
   H_peak_enriched__2__2__102->SetBinContent(69,9.168802e-06);
   H_peak_enriched__2__2__102->SetBinContent(71,6.876602e-06);
   H_peak_enriched__2__2__102->SetBinContent(74,2.292201e-06);
   H_peak_enriched__2__2__102->SetBinError(0,1.122944e-05);
   H_peak_enriched__2__2__102->SetBinError(1,7.602369e-06);
   H_peak_enriched__2__2__102->SetBinError(2,7.940416e-06);
   H_peak_enriched__2__2__102->SetBinError(3,1.025103e-05);
   H_peak_enriched__2__2__102->SetBinError(4,1.122944e-05);
   H_peak_enriched__2__2__102->SetBinError(5,1.099301e-05);
   H_peak_enriched__2__2__102->SetBinError(6,1.668747e-05);
   H_peak_enriched__2__2__102->SetBinError(7,1.804881e-05);
   H_peak_enriched__2__2__102->SetBinError(8,1.985104e-05);
   H_peak_enriched__2__2__102->SetBinError(9,2.721837e-05);
   H_peak_enriched__2__2__102->SetBinError(10,3.006193e-05);
   H_peak_enriched__2__2__102->SetBinError(11,3.498892e-05);
   H_peak_enriched__2__2__102->SetBinError(12,4.125961e-05);
   H_peak_enriched__2__2__102->SetBinError(13,5.145977e-05);
   H_peak_enriched__2__2__102->SetBinError(14,5.852972e-05);
   H_peak_enriched__2__2__102->SetBinError(15,6.945027e-05);
   H_peak_enriched__2__2__102->SetBinError(16,7.989889e-05);
   H_peak_enriched__2__2__102->SetBinError(17,9.514703e-05);
   H_peak_enriched__2__2__102->SetBinError(18,0.0001141046);
   H_peak_enriched__2__2__102->SetBinError(19,0.0001305347);
   H_peak_enriched__2__2__102->SetBinError(20,0.0001511636);
   H_peak_enriched__2__2__102->SetBinError(21,0.0001797734);
   H_peak_enriched__2__2__102->SetBinError(22,0.0002092441);
   H_peak_enriched__2__2__102->SetBinError(23,0.0002424646);
   H_peak_enriched__2__2__102->SetBinError(24,0.0002783396);
   H_peak_enriched__2__2__102->SetBinError(25,0.0003171282);
   H_peak_enriched__2__2__102->SetBinError(26,0.0003545583);
   H_peak_enriched__2__2__102->SetBinError(27,0.0003934981);
   H_peak_enriched__2__2__102->SetBinError(28,0.0004328558);
   H_peak_enriched__2__2__102->SetBinError(29,0.0004594704);
   H_peak_enriched__2__2__102->SetBinError(30,0.0004769815);
   H_peak_enriched__2__2__102->SetBinError(31,0.0004760112);
   H_peak_enriched__2__2__102->SetBinError(32,0.000456988);
   H_peak_enriched__2__2__102->SetBinError(33,0.00041696);
   H_peak_enriched__2__2__102->SetBinError(34,0.0003576494);
   H_peak_enriched__2__2__102->SetBinError(35,0.0002880613);
   H_peak_enriched__2__2__102->SetBinError(36,0.0002236276);
   H_peak_enriched__2__2__102->SetBinError(37,0.0001723576);
   H_peak_enriched__2__2__102->SetBinError(38,0.0001363233);
   H_peak_enriched__2__2__102->SetBinError(39,0.0001075137);
   H_peak_enriched__2__2__102->SetBinError(40,8.836128e-05);
   H_peak_enriched__2__2__102->SetBinError(41,7.715562e-05);
   H_peak_enriched__2__2__102->SetBinError(42,7.027754e-05);
   H_peak_enriched__2__2__102->SetBinError(43,6.678923e-05);
   H_peak_enriched__2__2__102->SetBinError(44,6.603766e-05);
   H_peak_enriched__2__2__102->SetBinError(45,6.527743e-05);
   H_peak_enriched__2__2__102->SetBinError(46,6.655281e-05);
   H_peak_enriched__2__2__102->SetBinError(47,6.631554e-05);
   H_peak_enriched__2__2__102->SetBinError(48,6.364727e-05);
   H_peak_enriched__2__2__102->SetBinError(49,5.675222e-05);
   H_peak_enriched__2__2__102->SetBinError(50,4.884055e-05);
   H_peak_enriched__2__2__102->SetBinError(51,4.170293e-05);
   H_peak_enriched__2__2__102->SetBinError(52,3.134537e-05);
   H_peak_enriched__2__2__102->SetBinError(53,2.593329e-05);
   H_peak_enriched__2__2__102->SetBinError(54,2.393128e-05);
   H_peak_enriched__2__2__102->SetBinError(55,2.245889e-05);
   H_peak_enriched__2__2__102->SetBinError(56,1.917793e-05);
   H_peak_enriched__2__2__102->SetBinError(57,1.944997e-05);
   H_peak_enriched__2__2__102->SetBinError(58,1.715326e-05);
   H_peak_enriched__2__2__102->SetBinError(59,1.571454e-05);
   H_peak_enriched__2__2__102->SetBinError(60,1.652929e-05);
   H_peak_enriched__2__2__102->SetBinError(61,1.652929e-05);
   H_peak_enriched__2__2__102->SetBinError(62,1.234388e-05);
   H_peak_enriched__2__2__102->SetBinError(63,1.503096e-05);
   H_peak_enriched__2__2__102->SetBinError(64,1.1461e-05);
   H_peak_enriched__2__2__102->SetBinError(65,9.991471e-06);
   H_peak_enriched__2__2__102->SetBinError(66,1.050418e-05);
   H_peak_enriched__2__2__102->SetBinError(67,6.064593e-06);
   H_peak_enriched__2__2__102->SetBinError(68,6.064593e-06);
   H_peak_enriched__2__2__102->SetBinError(69,4.584401e-06);
   H_peak_enriched__2__2__102->SetBinError(71,3.970208e-06);
   H_peak_enriched__2__2__102->SetBinError(74,2.292201e-06);
   H_peak_enriched__2__2__102->SetMinimum(8.01212e-05);
   H_peak_enriched__2__2__102->SetMaximum(2.091955);
   H_peak_enriched__2__2__102->SetEntries(436286);
   H_peak_enriched__2__2__102->SetDirectory(0);
   H_peak_enriched__2__2__102->SetStats(0);
   H_peak_enriched__2__2__102->SetLineColor(2);
   H_peak_enriched__2__2__102->SetLineWidth(2);
   H_peak_enriched__2__2__102->SetMarkerColor(2);
   H_peak_enriched__2__2__102->SetMarkerStyle(26);
   H_peak_enriched__2__2__102->GetXaxis()->SetTitle("#bar{p} log(#chi_{IP}^{2})");
   H_peak_enriched__2__2__102->GetXaxis()->SetRange(6,64);
   H_peak_enriched__2__2__102->GetXaxis()->SetNdivisions(505);
   H_peak_enriched__2__2__102->GetXaxis()->SetLabelFont(132);
   H_peak_enriched__2__2__102->GetXaxis()->SetLabelOffset(0.01);
   H_peak_enriched__2__2__102->GetXaxis()->SetLabelSize(0.06);
   H_peak_enriched__2__2__102->GetXaxis()->SetTitleSize(0.072);
   H_peak_enriched__2__2__102->GetXaxis()->SetTitleOffset(0.95);
   H_peak_enriched__2__2__102->GetXaxis()->SetTitleFont(132);
   H_peak_enriched__2__2__102->GetYaxis()->SetTitle("Candidates");
   H_peak_enriched__2__2__102->GetYaxis()->SetLabelFont(132);
   H_peak_enriched__2__2__102->GetYaxis()->SetLabelOffset(0.01);
   H_peak_enriched__2__2__102->GetYaxis()->SetLabelSize(0.06);
   H_peak_enriched__2__2__102->GetYaxis()->SetTitleSize(0.072);
   H_peak_enriched__2__2__102->GetYaxis()->SetTitleOffset(0.7695);
   H_peak_enriched__2__2__102->GetYaxis()->SetTitleFont(132);
   H_peak_enriched__2__2__102->GetZaxis()->SetLabelFont(132);
   H_peak_enriched__2__2__102->GetZaxis()->SetLabelSize(0.06);
   H_peak_enriched__2__2__102->GetZaxis()->SetTitleSize(0.072);
   H_peak_enriched__2__2__102->GetZaxis()->SetTitleOffset(1.2);
   H_peak_enriched__2__2__102->GetZaxis()->SetTitleFont(132);
   H_peak_enriched__2__2__102->Draw("E1SAME");
   
   TH1D *H_tail_enriched__3__3__103 = new TH1D("H_tail_enriched__3__3__103","",75,-10,15);
   H_tail_enriched__3__3__103->SetBinContent(0,4.226178e-05);
   H_tail_enriched__3__3__103->SetBinContent(1,2.535707e-05);
   H_tail_enriched__3__3__103->SetBinContent(2,2.197613e-05);
   H_tail_enriched__3__3__103->SetBinContent(3,5.071414e-05);
   H_tail_enriched__3__3__103->SetBinContent(4,4.73332e-05);
   H_tail_enriched__3__3__103->SetBinContent(5,7.269027e-05);
   H_tail_enriched__3__3__103->SetBinContent(6,8.790451e-05);
   H_tail_enriched__3__3__103->SetBinContent(7,0.0001250949);
   H_tail_enriched__3__3__103->SetBinContent(8,0.0002096184);
   H_tail_enriched__3__3__103->SetBinContent(9,0.0002620231);
   H_tail_enriched__3__3__103->SetBinContent(10,0.0003347133);
   H_tail_enriched__3__3__103->SetBinContent(11,0.0004614987);
   H_tail_enriched__3__3__103->SetBinContent(12,0.0007488788);
   H_tail_enriched__3__3__103->SetBinContent(13,0.0009872353);
   H_tail_enriched__3__3__103->SetBinContent(14,0.001457186);
   H_tail_enriched__3__3__103->SetBinContent(15,0.002089423);
   H_tail_enriched__3__3__103->SetBinContent(16,0.002792659);
   H_tail_enriched__3__3__103->SetBinContent(17,0.00380356);
   H_tail_enriched__3__3__103->SetBinContent(18,0.005182985);
   H_tail_enriched__3__3__103->SetBinContent(19,0.007170979);
   H_tail_enriched__3__3__103->SetBinContent(20,0.009906162);
   H_tail_enriched__3__3__103->SetBinContent(21,0.01350348);
   H_tail_enriched__3__3__103->SetBinContent(22,0.01814045);
   H_tail_enriched__3__3__103->SetBinContent(23,0.02407569);
   H_tail_enriched__3__3__103->SetBinContent(24,0.03216967);
   H_tail_enriched__3__3__103->SetBinContent(25,0.041496);
   H_tail_enriched__3__3__103->SetBinContent(26,0.05282385);
   H_tail_enriched__3__3__103->SetBinContent(27,0.06593176);
   H_tail_enriched__3__3__103->SetBinContent(28,0.0783973);
   H_tail_enriched__3__3__103->SetBinContent(29,0.08901008);
   H_tail_enriched__3__3__103->SetBinContent(30,0.0958362);
   H_tail_enriched__3__3__103->SetBinContent(31,0.09535949);
   H_tail_enriched__3__3__103->SetBinContent(32,0.08924336);
   H_tail_enriched__3__3__103->SetBinContent(33,0.07589709);
   H_tail_enriched__3__3__103->SetBinContent(34,0.05746588);
   H_tail_enriched__3__3__103->SetBinContent(35,0.03847682);
   H_tail_enriched__3__3__103->SetBinContent(36,0.02451183);
   H_tail_enriched__3__3__103->SetBinContent(37,0.01528693);
   H_tail_enriched__3__3__103->SetBinContent(38,0.009765853);
   H_tail_enriched__3__3__103->SetBinContent(39,0.006180363);
   H_tail_enriched__3__3__103->SetBinContent(40,0.004616677);
   H_tail_enriched__3__3__103->SetBinContent(41,0.003960774);
   H_tail_enriched__3__3__103->SetBinContent(42,0.003923584);
   H_tail_enriched__3__3__103->SetBinContent(43,0.003654799);
   H_tail_enriched__3__3__103->SetBinContent(44,0.003786656);
   H_tail_enriched__3__3__103->SetBinContent(45,0.003920203);
   H_tail_enriched__3__3__103->SetBinContent(46,0.003790037);
   H_tail_enriched__3__3__103->SetBinContent(47,0.003583799);
   H_tail_enriched__3__3__103->SetBinContent(48,0.002885635);
   H_tail_enriched__3__3__103->SetBinContent(49,0.002038708);
   H_tail_enriched__3__3__103->SetBinContent(50,0.001203616);
   H_tail_enriched__3__3__103->SetBinContent(51,0.0006897123);
   H_tail_enriched__3__3__103->SetBinContent(52,0.0004834748);
   H_tail_enriched__3__3__103->SetBinContent(53,0.0003364038);
   H_tail_enriched__3__3__103->SetBinContent(54,0.0002501898);
   H_tail_enriched__3__3__103->SetBinContent(55,0.0002299041);
   H_tail_enriched__3__3__103->SetBinContent(56,0.0001960947);
   H_tail_enriched__3__3__103->SetBinContent(57,0.000147071);
   H_tail_enriched__3__3__103->SetBinContent(58,0.0001572138);
   H_tail_enriched__3__3__103->SetBinContent(59,0.0001403091);
   H_tail_enriched__3__3__103->SetBinContent(60,0.0001132616);
   H_tail_enriched__3__3__103->SetBinContent(61,0.0001250949);
   H_tail_enriched__3__3__103->SetBinContent(62,6.761885e-05);
   H_tail_enriched__3__3__103->SetBinContent(63,7.776168e-05);
   H_tail_enriched__3__3__103->SetBinContent(64,6.930932e-05);
   H_tail_enriched__3__3__103->SetBinContent(65,5.409508e-05);
   H_tail_enriched__3__3__103->SetBinContent(66,3.54999e-05);
   H_tail_enriched__3__3__103->SetBinContent(67,1.859518e-05);
   H_tail_enriched__3__3__103->SetBinContent(68,1.352377e-05);
   H_tail_enriched__3__3__103->SetBinContent(69,1.18333e-05);
   H_tail_enriched__3__3__103->SetBinContent(70,5.071414e-06);
   H_tail_enriched__3__3__103->SetBinContent(71,1.690471e-06);
   H_tail_enriched__3__3__103->SetBinContent(72,1.690471e-06);
   H_tail_enriched__3__3__103->SetBinError(0,8.452357e-06);
   H_tail_enriched__3__3__103->SetBinError(1,6.547167e-06);
   H_tail_enriched__3__3__103->SetBinError(2,6.095081e-06);
   H_tail_enriched__3__3__103->SetBinError(3,9.259093e-06);
   H_tail_enriched__3__3__103->SetBinError(4,8.945133e-06);
   H_tail_enriched__3__3__103->SetBinError(5,1.108516e-05);
   H_tail_enriched__3__3__103->SetBinError(6,1.219016e-05);
   H_tail_enriched__3__3__103->SetBinError(7,1.454198e-05);
   H_tail_enriched__3__3__103->SetBinError(8,1.882429e-05);
   H_tail_enriched__3__3__103->SetBinError(9,2.10462e-05);
   H_tail_enriched__3__3__103->SetBinError(10,2.378704e-05);
   H_tail_enriched__3__3__103->SetBinError(11,2.793117e-05);
   H_tail_enriched__3__3__103->SetBinError(12,3.558031e-05);
   H_tail_enriched__3__3__103->SetBinError(13,4.085209e-05);
   H_tail_enriched__3__3__103->SetBinError(14,4.963196e-05);
   H_tail_enriched__3__3__103->SetBinError(15,5.943155e-05);
   H_tail_enriched__3__3__103->SetBinError(16,6.870887e-05);
   H_tail_enriched__3__3__103->SetBinError(17,8.01861e-05);
   H_tail_enriched__3__3__103->SetBinError(18,9.360389e-05);
   H_tail_enriched__3__3__103->SetBinError(19,0.0001101015);
   H_tail_enriched__3__3__103->SetBinError(20,0.0001294067);
   H_tail_enriched__3__3__103->SetBinError(21,0.0001510869);
   H_tail_enriched__3__3__103->SetBinError(22,0.0001751168);
   H_tail_enriched__3__3__103->SetBinError(23,0.0002017406);
   H_tail_enriched__3__3__103->SetBinError(24,0.0002331993);
   H_tail_enriched__3__3__103->SetBinError(25,0.0002648543);
   H_tail_enriched__3__3__103->SetBinError(26,0.0002988264);
   H_tail_enriched__3__3__103->SetBinError(27,0.0003338499);
   H_tail_enriched__3__3__103->SetBinError(28,0.0003640445);
   H_tail_enriched__3__3__103->SetBinError(29,0.0003879033);
   H_tail_enriched__3__3__103->SetBinError(30,0.0004025026);
   H_tail_enriched__3__3__103->SetBinError(31,0.0004015003);
   H_tail_enriched__3__3__103->SetBinError(32,0.0003884113);
   H_tail_enriched__3__3__103->SetBinError(33,0.0003581925);
   H_tail_enriched__3__3__103->SetBinError(34,0.00031168);
   H_tail_enriched__3__3__103->SetBinError(35,0.0002550372);
   H_tail_enriched__3__3__103->SetBinError(36,0.0002035597);
   H_tail_enriched__3__3__103->SetBinError(37,0.0001607548);
   H_tail_enriched__3__3__103->SetBinError(38,0.0001284869);
   H_tail_enriched__3__3__103->SetBinError(39,0.0001022141);
   H_tail_enriched__3__3__103->SetBinError(40,8.834229e-05);
   H_tail_enriched__3__3__103->SetBinError(41,8.18265e-05);
   H_tail_enriched__3__3__103->SetBinError(42,8.144143e-05);
   H_tail_enriched__3__3__103->SetBinError(43,7.860237e-05);
   H_tail_enriched__3__3__103->SetBinError(44,8.000771e-05);
   H_tail_enriched__3__3__103->SetBinError(45,8.140633e-05);
   H_tail_enriched__3__3__103->SetBinError(46,8.004342e-05);
   H_tail_enriched__3__3__103->SetBinError(47,7.783514e-05);
   H_tail_enriched__3__3__103->SetBinError(48,6.984327e-05);
   H_tail_enriched__3__3__103->SetBinError(49,5.870586e-05);
   H_tail_enriched__3__3__103->SetBinError(50,4.51074e-05);
   H_tail_enriched__3__3__103->SetBinError(51,3.414585e-05);
   H_tail_enriched__3__3__103->SetBinError(52,2.858846e-05);
   H_tail_enriched__3__3__103->SetBinError(53,2.384703e-05);
   H_tail_enriched__3__3__103->SetBinError(54,2.056547e-05);
   H_tail_enriched__3__3__103->SetBinError(55,1.971411e-05);
   H_tail_enriched__3__3__103->SetBinError(56,1.820693e-05);
   H_tail_enriched__3__3__103->SetBinError(57,1.576767e-05);
   H_tail_enriched__3__3__103->SetBinError(58,1.630232e-05);
   H_tail_enriched__3__3__103->SetBinError(59,1.540093e-05);
   H_tail_enriched__3__3__103->SetBinError(60,1.38371e-05);
   H_tail_enriched__3__3__103->SetBinError(61,1.454198e-05);
   H_tail_enriched__3__3__103->SetBinError(62,1.069148e-05);
   H_tail_enriched__3__3__103->SetBinError(63,1.146533e-05);
   H_tail_enriched__3__3__103->SetBinError(64,1.08243e-05);
   H_tail_enriched__3__3__103->SetBinError(65,9.56275e-06);
   H_tail_enriched__3__3__103->SetBinError(66,7.746713e-06);
   H_tail_enriched__3__3__103->SetBinError(67,5.606659e-06);
   H_tail_enriched__3__3__103->SetBinError(68,4.781375e-06);
   H_tail_enriched__3__3__103->SetBinError(69,4.472567e-06);
   H_tail_enriched__3__3__103->SetBinError(70,2.927982e-06);
   H_tail_enriched__3__3__103->SetBinError(71,1.690471e-06);
   H_tail_enriched__3__3__103->SetBinError(72,1.690471e-06);
   H_tail_enriched__3__3__103->SetMinimum(8.01212e-05);
   H_tail_enriched__3__3__103->SetMaximum(2.091955);
   H_tail_enriched__3__3__103->SetEntries(591576);
   H_tail_enriched__3__3__103->SetDirectory(0);
   H_tail_enriched__3__3__103->SetStats(0);
   H_tail_enriched__3__3__103->SetLineColor(4);
   H_tail_enriched__3__3__103->SetLineWidth(2);
   H_tail_enriched__3__3__103->SetMarkerColor(4);
   H_tail_enriched__3__3__103->SetMarkerStyle(25);
   H_tail_enriched__3__3__103->GetXaxis()->SetTitle("#bar{p} log(#chi_{IP}^{2})");
   H_tail_enriched__3__3__103->GetXaxis()->SetRange(6,64);
   H_tail_enriched__3__3__103->GetXaxis()->SetNdivisions(505);
   H_tail_enriched__3__3__103->GetXaxis()->SetLabelFont(132);
   H_tail_enriched__3__3__103->GetXaxis()->SetLabelOffset(0.01);
   H_tail_enriched__3__3__103->GetXaxis()->SetLabelSize(0.06);
   H_tail_enriched__3__3__103->GetXaxis()->SetTitleSize(0.072);
   H_tail_enriched__3__3__103->GetXaxis()->SetTitleOffset(0.95);
   H_tail_enriched__3__3__103->GetXaxis()->SetTitleFont(132);
   H_tail_enriched__3__3__103->GetYaxis()->SetTitle("Candidates");
   H_tail_enriched__3__3__103->GetYaxis()->SetLabelFont(132);
   H_tail_enriched__3__3__103->GetYaxis()->SetLabelOffset(0.01);
   H_tail_enriched__3__3__103->GetYaxis()->SetLabelSize(0.06);
   H_tail_enriched__3__3__103->GetYaxis()->SetTitleSize(0.072);
   H_tail_enriched__3__3__103->GetYaxis()->SetTitleOffset(0.7695);
   H_tail_enriched__3__3__103->GetYaxis()->SetTitleFont(132);
   H_tail_enriched__3__3__103->GetZaxis()->SetLabelFont(132);
   H_tail_enriched__3__3__103->GetZaxis()->SetLabelSize(0.06);
   H_tail_enriched__3__3__103->GetZaxis()->SetTitleSize(0.072);
   H_tail_enriched__3__3__103->GetZaxis()->SetTitleOffset(1.2);
   H_tail_enriched__3__3__103->GetZaxis()->SetTitleFont(132);
   H_tail_enriched__3__3__103->Draw("E1SAME");
   TLatex *   tex = new TLatex(0.18,0.86,"#scale[1.200000]{LHCb simulation}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.18,0.7,"#scale[1.200000]{prompt #bar{#it{p}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.58,0.67,0.93,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("IPCHI2_prompt_pbar_all_phi__1__1","All #phi values","lp");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#006600");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_peak_enriched__2__2","0 < |#phi| < 0.5","lp");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("H_tail_enriched__3__3","1.00 < |#phi| < 1.57","lp");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.18,0.78,"#it{p}He #sqrt{s_{NN}} = 110 GeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   Canvas_Fig9->Modified();
   Canvas_Fig9->cd();
   Canvas_Fig9->SetSelected(Canvas_Fig9);
}


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

